Exploring the Membrane Theory of Entanglement Dynamics

Recently an effective membrane theory valid in a "hydrodynamic limit" was proposed to describe entanglement dynamics of chaotic systems based on results in random quantum circuits and holographic gauge theories. In this paper, we show that this theory is robust under a large set of generalizations. In generic quench protocols we find that the membrane couples geometrically to hydrodynamics, joining quenches are captured by branes in the effective theory, and the entanglement of time evolved local operators can be computed by probing a time fold geometry with the membrane. We also demonstrate that the structure of the effective theory does not change under finite coupling corrections holographically dual to higher derivative gravity and that subleading orders in the hydrodynamic expansion can be incorporated by including higher derivative terms in the effective theory.

==> Images/3Shockwave.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    106009,       3056]
NotebookOptionsPosition[     99722,       2937]
NotebookOutlinePosition[    100085,       2953]
CellTagsIndexPosition[    100042,       2950]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Second", "Title",
 CellChangeTimes->{{3.785093012320539*^9, 
  3.7850930132556*^9}},ExpressionUUID->"856071d5-043a-48fd-8b5f-404c6ebd7a3d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"z", "^", "2"}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"a", "[", "z", "]"}]}], 
         RowBox[{"dt", "^", "2"}]}], "-", 
        RowBox[{
         FractionBox["2", 
          RowBox[{"b", "[", "z", "]"}]], "dt", " ", "dz"}], "+", 
        RowBox[{"dx", "^", "2"}]}], ")"}]}], "/.", 
     RowBox[{"dt", "\[Rule]", 
      RowBox[{"dts", "-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{
          RowBox[{"a", "[", "z", "]"}], 
          RowBox[{"b", "[", "z", "]"}]}]], "dz"}]}]}]}], "//", "Simplify"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"dts", "^", "2"}], ",", 
     RowBox[{"dz", "^", "2"}]}], "}"}], ",", "Simplify"}], "]"}]], "Input",
 CellChangeTimes->{{3.785093017662005*^9, 
  3.785093097576064*^9}},ExpressionUUID->"d2de9f8e-39b2-49d1-ad95-\
bdb7d014a333"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   SuperscriptBox["dx", "2"], 
   SuperscriptBox["z", "2"]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["dts", "2"], " ", 
    RowBox[{"a", "[", "z", "]"}]}], 
   SuperscriptBox["z", "2"]], "+", 
  FractionBox[
   SuperscriptBox["dz", "2"], 
   RowBox[{
    SuperscriptBox["z", "2"], " ", 
    RowBox[{"a", "[", "z", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"b", "[", "z", "]"}], "2"]}]]}]], "Output",
 CellChangeTimes->{{3.7850930901822023`*^9, 
  3.785093097836235*^9}},ExpressionUUID->"aff678ac-b85d-4434-b66f-\
c8984199e43d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     RowBox[{"r", "^", "2"}], "-", 
     RowBox[{"r", "^", 
      RowBox[{"(", 
       RowBox[{"2", "-", "d"}], ")"}]}]}]], ",", "r"}], "]"}]], "Input",
 CellChangeTimes->{{3.7851535297777643`*^9, 
  3.785153587459814*^9}},ExpressionUUID->"2d5b05af-bfd6-4396-bd6a-\
69ad4a08cac6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "r"]}], "+", 
  FractionBox[
   RowBox[{"Hypergeometric2F1", "[", 
    RowBox[{"1", ",", 
     RowBox[{"-", 
      FractionBox["1", "d"]}], ",", 
     RowBox[{"1", "-", 
      FractionBox["1", "d"]}], ",", 
     SuperscriptBox["r", "d"]}], "]"}], "r"]}]], "Output",
 CellChangeTimes->{{3.7851535628687773`*^9, 
  3.785153587943716*^9}},ExpressionUUID->"6deec18c-b14a-4bf9-ab62-\
642a6a3f6a64"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["First", "Title",
 CellChangeTimes->{{3.785093001507291*^9, 
  3.785093002326714*^9}},ExpressionUUID->"9b30077c-a5b1-4a13-8ae3-\
5a22b01fa45e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ds2", "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"z", "^", "2"}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"-", 
        RowBox[{"f", "[", "z", "]"}]}], 
       RowBox[{"h", "[", "z", "]"}]], 
      RowBox[{"dt", "^", "2"}]}], "+", 
     FractionBox[
      RowBox[{"dz", "^", "2"}], 
      RowBox[{"f", "[", "z", "]"}]], "+", 
     RowBox[{"dx", "^", "2"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.783978523335868*^9, 
  3.7839785730104847`*^9}},ExpressionUUID->"1c1a4f59-de6f-4490-9217-\
d60d1d2deafe"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["dx", "2"], "+", 
   FractionBox[
    SuperscriptBox["dz", "2"], 
    RowBox[{"f", "[", "z", "]"}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["dt", "2"], " ", 
     RowBox[{"f", "[", "z", "]"}]}], 
    RowBox[{"h", "[", "z", "]"}]]}], 
  SuperscriptBox["z", "2"]]], "Output",
 CellChangeTimes->{3.783978573757436*^9, 
  3.785154461067927*^9},ExpressionUUID->"50afce64-ff64-496d-be8b-\
5753722246f1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ds2B", "=", 
  RowBox[{
   RowBox[{"2", " ", 
    RowBox[{"A", "[", 
     RowBox[{"u", " ", "v"}], "]"}], "du", " ", "dv"}], "+", 
   RowBox[{
    RowBox[{"B", "[", 
     RowBox[{"u", " ", "v"}], " ", "]"}], 
    RowBox[{"dx", "^", "2"}]}]}]}]], "Input",
 CellChangeTimes->{{3.783978579140963*^9, 3.783978590014525*^9}, {
  3.783978642549652*^9, 
  3.7839786517644043`*^9}},ExpressionUUID->"55d16995-237d-4ab8-8cf4-\
51b3090c2212"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", "du", " ", "dv", " ", 
   RowBox[{"A", "[", 
    RowBox[{"u", " ", "v"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["dx", "2"], " ", 
   RowBox[{"B", "[", 
    RowBox[{"u", " ", "v"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.7839786566328707`*^9, 
  3.78515446284692*^9},ExpressionUUID->"c2bc2b42-a7a1-4249-a16e-b2200470fe7a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ds2C", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Assuming", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"R", ">", "0"}], "&&", 
        RowBox[{"T", ">", "0"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"ds2B", "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"u", "\[Rule]", 
             RowBox[{"Sqrt", "[", 
              RowBox[{"R", " ", "T"}], "]"}]}], ",", 
            RowBox[{"v", "\[Rule]", 
             RowBox[{"Sqrt", "[", 
              RowBox[{"R", "/", "T"}], "]"}]}]}], "}"}]}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"du", "\[Rule]", 
            RowBox[{
             RowBox[{
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"Sqrt", "[", 
                 RowBox[{"R", " ", "T"}], "]"}], ",", "R"}], "]"}], "dR"}], 
             "+", 
             RowBox[{
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"Sqrt", "[", 
                 RowBox[{"R", " ", "T"}], "]"}], ",", "T"}], "]"}], 
              "dT"}]}]}], ",", 
           RowBox[{"dv", "\[Rule]", 
            RowBox[{
             RowBox[{
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"Sqrt", "[", 
                 RowBox[{"R", "/", "T"}], "]"}], ",", "R"}], "]"}], "dR"}], 
             "+", 
             RowBox[{
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"Sqrt", "[", 
                 RowBox[{"R", "/", "T"}], "]"}], ",", "T"}], "]"}], 
              "dT"}]}]}]}], "}"}]}], "//", "Simplify"}]}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"T", "\[Rule]", 
        RowBox[{"Exp", "[", 
         RowBox[{"\[Alpha]", " ", "t"}], "]"}]}], ",", 
       RowBox[{"dT", "\[Rule]", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{"\[Alpha]", " ", "t"}], "]"}], ",", "t"}], "]"}], 
         "dt"}]}]}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"R", "\[Rule]", 
       RowBox[{"Bi", "[", 
        RowBox[{"1", "/", 
         RowBox[{"z", "^", "2"}]}], "]"}]}], ",", 
      RowBox[{"dR", "\[Rule]", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"Bi", "[", 
           RowBox[{"1", "/", 
            RowBox[{"z", "^", "2"}]}], "]"}], ",", "z"}], "]"}], "dz"}]}]}], 
     "}"}]}], "/.", 
   RowBox[{
    RowBox[{"B", "[", 
     RowBox[{"Bi", "[", "X_", "]"}], "]"}], "\[RuleDelayed]", 
    "X"}]}]}]], "Input",
 CellChangeTimes->{{3.7839789994803333`*^9, 3.783978999674952*^9}, {
  3.783979065466138*^9, 3.7839791061985073`*^9}, {3.78398028254294*^9, 
  3.783980329315998*^9}, {3.7839803685159273`*^9, 3.7839803715967493`*^9}, {
  3.7839804125424433`*^9, 
  3.783980624399274*^9}},ExpressionUUID->"8eb7ae3e-ed9e-4ad9-8405-\
75252c38ab7d"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   SuperscriptBox["dx", "2"], 
   SuperscriptBox["z", "2"]], "+", 
  RowBox[{
   RowBox[{"A", "[", 
    RowBox[{"Bi", "[", 
     FractionBox["1", 
      SuperscriptBox["z", "2"]], "]"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], " ", 
      SuperscriptBox["dt", "2"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Bi", "[", 
       FractionBox["1", 
        SuperscriptBox["z", "2"]], "]"}]}], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["dz", "2"], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Bi", "\[Prime]",
          MultilineFunction->None], "[", 
         FractionBox["1", 
          SuperscriptBox["z", "2"]], "]"}], "2"]}], 
      RowBox[{
       SuperscriptBox["z", "6"], " ", 
       RowBox[{"Bi", "[", 
        FractionBox["1", 
         SuperscriptBox["z", "2"]], "]"}]}]]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.783979084760483*^9, 3.7839791065333567`*^9}, 
   3.783980329564349*^9, 3.7839803721797047`*^9, 3.7839804396797*^9, {
   3.783980478375822*^9, 3.783980524702753*^9}, {3.783980611769085*^9, 
   3.783980624807982*^9}, 
   3.7851544653592167`*^9},ExpressionUUID->"095b5164-3805-44c1-88c1-\
3f72f5765006"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"ds2C", "-", "ds2"}], "//", "Simplify"}], ",", 
   RowBox[{"{", 
    RowBox[{"dt", ",", "dz"}], "}"}], ",", "Simplify"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"A", "[", 
      RowBox[{"Bi", "[", 
       FractionBox["1", 
        SuperscriptBox["z", "2"]], "]"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"f", "[", "z", "]"}]}], 
      RowBox[{
       SuperscriptBox["z", "2"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{"Bi", "[", 
        FractionBox["1", 
         SuperscriptBox["z", "2"]], "]"}], " ", 
       RowBox[{"h", "[", "z", "]"}]}]]}], "}"}]}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.783980671437345*^9, 3.783980698207806*^9}, {
  3.7839810502922573`*^9, 
  3.7839810583584757`*^9}},ExpressionUUID->"e0e486fa-541b-4257-9667-\
457b91357879"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["dt", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"A", "[", 
       RowBox[{"Bi", "[", 
        FractionBox["1", 
         SuperscriptBox["z", "2"]], "]"}], "]"}], " ", 
      RowBox[{"Bi", "[", 
       FractionBox["1", 
        SuperscriptBox["z", "2"]], "]"}]}], "+", 
     FractionBox[
      RowBox[{"f", "[", "z", "]"}], 
      RowBox[{
       SuperscriptBox["z", "2"], " ", 
       RowBox[{"h", "[", "z", "]"}]}]]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["dz", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["z", "2"], " ", 
        RowBox[{"f", "[", "z", "]"}]}]]}], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"A", "[", 
        RowBox[{"Bi", "[", 
         FractionBox["1", 
          SuperscriptBox["z", "2"]], "]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Bi", "\[Prime]",
          MultilineFunction->None], "[", 
         FractionBox["1", 
          SuperscriptBox["z", "2"]], "]"}], "2"]}], 
      RowBox[{
       SuperscriptBox["z", "6"], " ", 
       RowBox[{"Bi", "[", 
        FractionBox["1", 
         SuperscriptBox["z", "2"]], "]"}]}]]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.783980675984612*^9, 3.7839806984464197`*^9}, 
   3.783981058660478*^9},ExpressionUUID->"c8add0d7-4152-43b7-af7d-\
c41720b2aea4"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["dz", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{
       SuperscriptBox["z", "2"], " ", 
       RowBox[{"f", "[", "z", "]"}]}]]}], "+", 
    FractionBox[
     RowBox[{"4", " ", 
      RowBox[{"f", "[", "z", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["Bi", "\[Prime]",
         MultilineFunction->None], "[", 
        FractionBox["1", 
         SuperscriptBox["z", "2"]], "]"}], "2"]}], 
     RowBox[{
      SuperscriptBox["z", "8"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Bi", "[", 
        FractionBox["1", 
         SuperscriptBox["z", "2"]], "]"}], "2"], " ", 
      RowBox[{"h", "[", "z", "]"}]}]]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.783980675984612*^9, 3.7839806984464197`*^9}, 
   3.783981058670772*^9},ExpressionUUID->"9da02cd0-8f13-4b79-9fb8-\
7ef2f90b9dc2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{"A", "[", 
        RowBox[{"Bi", "[", 
         FractionBox["1", 
          SuperscriptBox["z", "2"]], "]"}], "]"}], " ", 
       RowBox[{"Bi", "[", 
        FractionBox["1", 
         SuperscriptBox["z", "2"]], "]"}]}], "+", 
      FractionBox[
       RowBox[{"f", "[", "z", "]"}], 
       RowBox[{
        SuperscriptBox["z", "2"], " ", 
        RowBox[{"h", "[", "z", "]"}]}]]}], ")"}], "\[Equal]", "0"}], ",", 
   RowBox[{"A", "[", 
    RowBox[{"Bi", "[", 
     FractionBox["1", 
      SuperscriptBox["z", "2"]], "]"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.783981030036319*^9, 
  3.783981041629018*^9}},ExpressionUUID->"e3bc9f33-346c-44fb-a62a-\
c49c2b14f770"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"A", "[", 
     RowBox[{"Bi", "[", 
      FractionBox["1", 
       SuperscriptBox["z", "2"]], "]"}], "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"f", "[", "z", "]"}]}], 
     RowBox[{
      SuperscriptBox["z", "2"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Bi", "[", 
       FractionBox["1", 
        SuperscriptBox["z", "2"]], "]"}], " ", 
      RowBox[{"h", "[", "z", "]"}]}]]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.783981042299148*^9},ExpressionUUID->"b16ab5fc-aaa0-4ea2-902c-\
feff101e9f55"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Assuming", "[", 
  RowBox[{
   RowBox[{"z", ">", "0"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"f", "[", "z", "]"}]}]]}], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"f", "[", "z", "]"}], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["Bi", "\[Prime]",
            MultilineFunction->None], "[", 
           FractionBox["1", 
            SuperscriptBox["z", "2"]], "]"}], "2"]}], 
        RowBox[{
         SuperscriptBox["z", "8"], " ", 
         SuperscriptBox["\[Alpha]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Bi", "[", 
           FractionBox["1", 
            SuperscriptBox["z", "2"]], "]"}], "2"], " ", 
         RowBox[{"h", "[", "z", "]"}]}]]}], ")"}], "/.", 
     RowBox[{"Bi", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{"x", ",", 
        RowBox[{"Exp", "[", 
         RowBox[{"\[Alpha]", " ", 
          RowBox[{"bi", "[", 
           RowBox[{"1", "/", 
            RowBox[{"Sqrt", "[", "x", "]"}]}], "]"}]}], "]"}]}], "]"}]}]}], "//",
     "Simplify"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7839811287802343`*^9, 3.7839812351706333`*^9}, {
  3.783981742403625*^9, 
  3.7839817509127283`*^9}},ExpressionUUID->"ee04ce7f-9568-4540-9e7b-\
82783b236a03"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"-", "1"}], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"f", "[", "z", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["bi", "\[Prime]",
        MultilineFunction->None], "[", "z", "]"}], "2"]}], 
    RowBox[{"h", "[", "z", "]"}]]}], 
  RowBox[{
   SuperscriptBox["z", "2"], " ", 
   RowBox[{"f", "[", "z", "]"}]}]]], "Output",
 CellChangeTimes->{
  3.783981162646887*^9, {3.783981194358369*^9, 3.7839812354923887`*^9}, {
   3.7839817456804867`*^9, 
   3.7839817514848547`*^9}},ExpressionUUID->"2ad69796-9393-40c4-830f-\
8a698d9a7cea"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"ds2C", "-", "ds2"}], "//", "Simplify"}], ",", 
   RowBox[{"{", 
    RowBox[{"dt", ",", "dz"}], "}"}], ",", "Simplify"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"A", "[", 
      RowBox[{"Bi", "[", 
       FractionBox["1", 
        SuperscriptBox["z", "2"]], "]"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"f", "[", "z", "]"}]}], 
      RowBox[{
       SuperscriptBox["z", "2"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{"Bi", "[", 
        FractionBox["1", 
         SuperscriptBox["z", "2"]], "]"}], " ", 
       RowBox[{"h", "[", "z", "]"}]}]]}], "}"}]}], "//", 
  "Simplify"}]}], "Input",ExpressionUUID->"c4cc6402-d4d1-4a0e-ba7f-\
e94dc7d8afca"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["dt", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"A", "[", 
       RowBox[{"Bi", "[", 
        FractionBox["1", 
         SuperscriptBox["z", "2"]], "]"}], "]"}], " ", 
      RowBox[{"Bi", "[", 
       FractionBox["1", 
        SuperscriptBox["z", "2"]], "]"}]}], "+", 
     FractionBox[
      RowBox[{"f", "[", "z", "]"}], 
      RowBox[{
       SuperscriptBox["z", "2"], " ", 
       RowBox[{"h", "[", "z", "]"}]}]]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["dz", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["z", "2"], " ", 
        RowBox[{"f", "[", "z", "]"}]}]]}], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"A", "[", 
        RowBox[{"Bi", "[", 
         FractionBox["1", 
          SuperscriptBox["z", "2"]], "]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Bi", "\[Prime]",
          MultilineFunction->None], "[", 
         FractionBox["1", 
          SuperscriptBox["z", "2"]], "]"}], "2"]}], 
      RowBox[{
       SuperscriptBox["z", "6"], " ", 
       RowBox[{"Bi", "[", 
        FractionBox["1", 
         SuperscriptBox["z", "2"]], "]"}]}]]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.783982078439178*^9},ExpressionUUID->"77ef764f-ec07-4ac8-84a5-\
2470aacad250"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["dz", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{
       SuperscriptBox["z", "2"], " ", 
       RowBox[{"f", "[", "z", "]"}]}]]}], "+", 
    FractionBox[
     RowBox[{"4", " ", 
      RowBox[{"f", "[", "z", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["Bi", "\[Prime]",
         MultilineFunction->None], "[", 
        FractionBox["1", 
         SuperscriptBox["z", "2"]], "]"}], "2"]}], 
     RowBox[{
      SuperscriptBox["z", "8"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Bi", "[", 
        FractionBox["1", 
         SuperscriptBox["z", "2"]], "]"}], "2"], " ", 
      RowBox[{"h", "[", "z", "]"}]}]]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.783982078449408*^9},ExpressionUUID->"58bdbb51-e754-4f47-9bb5-\
b9300398dbe1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", 
            RowBox[{
             SuperscriptBox["z", "2"], " ", 
             RowBox[{"f", "[", "z", "]"}]}]]}], "+", 
          FractionBox[
           RowBox[{"4", " ", 
            RowBox[{"f", "[", "z", "]"}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["Bi", "\[Prime]",
               MultilineFunction->None], "[", 
              FractionBox["1", 
               SuperscriptBox["z", "2"]], "]"}], "2"]}], 
           RowBox[{
            SuperscriptBox["z", "8"], " ", 
            SuperscriptBox["\[Alpha]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"Bi", "[", 
              FractionBox["1", 
               SuperscriptBox["z", "2"]], "]"}], "2"], " ", 
            RowBox[{"h", "[", "z", "]"}]}]]}], ")"}], "/.", 
        RowBox[{"z", "\[Rule]", 
         RowBox[{"1", "+", "\[Delta]z"}]}]}], "/.", 
       RowBox[{"f", "\[Rule]", 
        RowBox[{"Function", "[", 
         RowBox[{"z", ",", 
          RowBox[{
           RowBox[{"f1", 
            RowBox[{"(", 
             RowBox[{"1", "-", "z"}], ")"}]}], "+", 
           RowBox[{"f2", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "z"}], ")"}], "^", "2"}]}], "+", 
           RowBox[{"f3", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "z"}], ")"}], "^", "3"}]}]}]}], "]"}]}]}], "/.", 
      RowBox[{"h", "\[Rule]", 
       RowBox[{"Function", "[", 
        RowBox[{"z", ",", 
         RowBox[{"h0", "+", 
          RowBox[{"h1", 
           RowBox[{"(", 
            RowBox[{"1", "-", "z"}], ")"}]}], "+", 
          RowBox[{"h2", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "z"}], ")"}], "^", "2"}]}], "+", 
          RowBox[{"h3", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "z"}], ")"}], "^", "3"}]}]}]}], "]"}]}]}], "/.", 
     RowBox[{"Bi", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{"x", ",", 
        RowBox[{
         RowBox[{"0", "/", 
          RowBox[{"(", 
           RowBox[{"1", "-", "x"}], ")"}]}], " ", "+", " ", 
         RowBox[{"0", " ", "bi0"}], " ", "+", " ", 
         RowBox[{"bi1", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "x"}], ")"}]}], "+", 
         RowBox[{"bi2", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", " ", "x"}], ")"}], "^", "2"}]}], "+", 
         RowBox[{"bi3", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", " ", "x"}], ")"}], "^", "3"}]}]}]}], "]"}]}]}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"\[Delta]z", ",", "0", ",", "0"}], "}"}]}], "]"}], 
  RowBox[{"(*", 
   RowBox[{"/.", 
    RowBox[{"\[Alpha]", "\[Rule]", 
     RowBox[{"f1", " ", "/", 
      RowBox[{"Sqrt", "[", "h0", "]"}]}]}]}], "*)"}], 
  RowBox[{"(*", 
   RowBox[{"/.", 
    RowBox[{"bi2", "\[Rule]", 
     FractionBox[
      RowBox[{" ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "f1", " ", "h0"}], "+", 
         RowBox[{"2", " ", "f2", " ", "h0"}], "-", 
         RowBox[{"f1", " ", "h1"}]}], ")"}]}], 
      RowBox[{"4", " ", "f1", " ", "h0"}]]}]}], "*)"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.785154744690302*^9, 3.785154772292083*^9}, {
  3.7851548023455753`*^9, 
  3.785154809288713*^9}},ExpressionUUID->"ca62a9b8-c03f-4d6d-8319-\
dda5f8716632"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     FractionBox["1", "f1"], "-", 
     FractionBox["f1", 
      RowBox[{"h0", " ", 
       SuperscriptBox["\[Alpha]", "2"]}]]}], "\[Delta]z"], "+", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["2", "f1"]}], "+", 
     FractionBox["f2", 
      SuperscriptBox["f1", "2"]], "+", 
     FractionBox["f2", 
      RowBox[{"h0", " ", 
       SuperscriptBox["\[Alpha]", "2"]}]], "+", 
     FractionBox[
      RowBox[{"f1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"5", " ", "bi1", " ", "h0"}], "-", 
         RowBox[{"4", " ", "bi2", " ", "h0"}], "-", 
         RowBox[{"bi1", " ", "h1"}]}], ")"}]}], 
      RowBox[{"bi1", " ", 
       SuperscriptBox["h0", "2"], " ", 
       SuperscriptBox["\[Alpha]", "2"]}]]}], ")"}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Delta]z", "]"}], "1"],
    SeriesData[$CellContext`\[Delta]z, 0, {}, -1, 1, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Delta]z, 
   0, {$CellContext`f1^(-1) - $CellContext`f1 $CellContext`h0^(-1) \
$CellContext`\[Alpha]^(-2), (-2)/$CellContext`f1 + $CellContext`f1^(-2) \
$CellContext`f2 + $CellContext`f2 $CellContext`h0^(-1) \
$CellContext`\[Alpha]^(-2) + $CellContext`bi1^(-1) $CellContext`f1 \
$CellContext`h0^(-2) (5 $CellContext`bi1 $CellContext`h0 - 
      4 $CellContext`bi2 $CellContext`h0 - $CellContext`bi1 $CellContext`h1) \
$CellContext`\[Alpha]^(-2)}, -1, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.785154750402549*^9, 3.7851547727090683`*^9}, {
  3.7851548027906933`*^9, 
  3.7851548098923893`*^9}},ExpressionUUID->"91ab1ec7-9b4e-43ed-8624-\
fbe4bdad3fb4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{
               SuperscriptBox["z", "2"], " ", 
               RowBox[{"f", "[", "z", "]"}]}]]}], "+", 
            FractionBox[
             RowBox[{"4", " ", 
              RowBox[{"f", "[", "z", "]"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["Bi", "\[Prime]",
                 MultilineFunction->None], "[", 
                FractionBox["1", 
                 SuperscriptBox["z", "2"]], "]"}], "2"]}], 
             RowBox[{
              SuperscriptBox["z", "8"], " ", 
              SuperscriptBox["\[Alpha]", "2"], " ", 
              SuperscriptBox[
               RowBox[{"Bi", "[", 
                FractionBox["1", 
                 SuperscriptBox["z", "2"]], "]"}], "2"], " ", 
              RowBox[{"h", "[", "z", "]"}]}]]}], ")"}], "/.", 
          RowBox[{"z", "\[Rule]", 
           RowBox[{"1", "+", "\[Delta]z"}]}]}], "/.", 
         RowBox[{"f", "\[Rule]", 
          RowBox[{"Function", "[", 
           RowBox[{"z", ",", 
            RowBox[{
             RowBox[{"f1", 
              RowBox[{"(", 
               RowBox[{"1", "-", "z"}], ")"}]}], "+", 
             RowBox[{"f2", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", "z"}], ")"}], "^", "2"}]}], "+", 
             RowBox[{"f3", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", "z"}], ")"}], "^", "3"}]}]}]}], "]"}]}]}], "/.", 
        RowBox[{"h", "\[Rule]", 
         RowBox[{"Function", "[", 
          RowBox[{"z", ",", 
           RowBox[{"h0", "+", 
            RowBox[{"h1", 
             RowBox[{"(", 
              RowBox[{"1", "-", "z"}], ")"}]}], "+", 
            RowBox[{"h2", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "z"}], ")"}], "^", "2"}]}], "+", 
            RowBox[{"h3", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "z"}], ")"}], "^", "3"}]}]}]}], "]"}]}]}], "/.", 
       RowBox[{"Bi", "\[Rule]", 
        RowBox[{"Function", "[", 
         RowBox[{"x", ",", 
          RowBox[{
           RowBox[{"0", "/", 
            RowBox[{"(", 
             RowBox[{"1", "-", "x"}], ")"}]}], " ", "+", 
           RowBox[{"0", " ", "bi0"}], " ", "+", " ", 
           RowBox[{"1", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", "x"}], ")"}]}], "+", 
           RowBox[{"bi2", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", " ", "x"}], ")"}], "^", "2"}]}], "+", 
           RowBox[{"bi3", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", " ", "x"}], ")"}], "^", "3"}]}]}]}], 
         "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Delta]z", ",", "0", ",", "1"}], "}"}]}], "]"}], "/.", 
    RowBox[{"\[Alpha]", "\[Rule]", 
     RowBox[{"f1", " ", "/", 
      RowBox[{"Sqrt", "[", "h0", "]"}]}]}]}], "/.", 
   RowBox[{"bi2", "\[Rule]", 
    FractionBox[
     RowBox[{" ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", "f1", " ", "h0"}], "+", 
        RowBox[{"2", " ", "f2", " ", "h0"}], "-", 
        RowBox[{"f1", " ", "h1"}]}], ")"}]}], 
     RowBox[{"4", " ", "f1", " ", "h0"}]]}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.783982109707796*^9, 3.7839821390553007`*^9}, {
  3.7839821695111322`*^9, 3.783982363426434*^9}, {3.78398543425954*^9, 
  3.783985465815853*^9}, {3.7839855001509447`*^9, 3.783985534222959*^9}, {
  3.783985565155732*^9, 3.783985607922143*^9}, {3.78398569699644*^9, 
  3.783985705434107*^9}, {3.783991059995418*^9, 3.7839910650311203`*^9}, {
  3.783991133238553*^9, 
  3.783991139014256*^9}},ExpressionUUID->"25393b78-721d-45ef-a1d2-\
307fa8ab563e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    FractionBox["1", 
     RowBox[{"4", " ", 
      SuperscriptBox["f1", "3"], " ", 
      SuperscriptBox["h0", "2"]}]], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", 
        SuperscriptBox["f2", "2"], " ", 
        SuperscriptBox["h0", "2"]}], "+", 
       RowBox[{"4", " ", "f1", " ", "h0", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"12", " ", "f2", " ", "h0"}], "-", 
          RowBox[{"2", " ", "f3", " ", "h0"}], "-", 
          RowBox[{"3", " ", "f2", " ", "h1"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["f1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "8"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5"}], "+", 
             RowBox[{"8", " ", "bi3"}]}], ")"}], " ", 
           SuperscriptBox["h0", "2"]}], "+", 
          SuperscriptBox["h1", "2"], "+", 
          RowBox[{"4", " ", "h0", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "6"}], " ", "h1"}], "+", "h2"}], ")"}]}]}], 
         ")"}]}]}], ")"}], " ", "\[Delta]z"}]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Delta]z", "]"}], "2"],
    SeriesData[$CellContext`\[Delta]z, 0, {}, 1, 2, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Delta]z, 0, {
   Rational[1, 4] $CellContext`f1^(-3) $CellContext`h0^(-2) (
     16 $CellContext`f2^2 $CellContext`h0^2 + 
     4 $CellContext`f1 $CellContext`h0 (12 $CellContext`f2 $CellContext`h0 - 
       2 $CellContext`f3 $CellContext`h0 - 
       3 $CellContext`f2 $CellContext`h1) + $CellContext`f1^2 ((-8) (-5 + 
         8 $CellContext`bi3) $CellContext`h0^2 + $CellContext`h1^2 + 
       4 $CellContext`h0 ((-6) $CellContext`h1 + $CellContext`h2)))}, 1, 2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.783982139795301*^9, {3.783982203779213*^9, 3.7839822446758623`*^9}, {
   3.783982285903157*^9, 3.783982364513186*^9}, {3.783985435369543*^9, 
   3.7839854708143883`*^9}, {3.7839855008290577`*^9, 3.783985534610009*^9}, {
   3.783985565642045*^9, 3.7839856084571447`*^9}, 3.783985706331665*^9, 
   3.783990058598385*^9, 3.783991065523451*^9, 
   3.7839911396982403`*^9},ExpressionUUID->"fecf5f3c-3a6d-4279-b5b8-\
c1a981009c61"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"A", "[", 
                RowBox[{"Bi", "[", 
                 FractionBox["1", 
                  SuperscriptBox["z", "2"]], "]"}], "]"}], "-", 
               FractionBox[
                RowBox[{"2", " ", 
                 RowBox[{"f", "[", "z", "]"}]}], 
                RowBox[{
                 SuperscriptBox["z", "2"], " ", 
                 SuperscriptBox["\[Alpha]", "2"], " ", 
                 RowBox[{"Bi", "[", 
                  FractionBox["1", 
                   SuperscriptBox["z", "2"]], "]"}], " ", 
                 RowBox[{"h", "[", "z", "]"}]}]]}], ")"}], "/.", 
             RowBox[{"f", "\[Rule]", 
              RowBox[{"Function", "[", 
               RowBox[{"z", ",", 
                RowBox[{
                 RowBox[{"f1", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", "z"}], ")"}]}], "+", 
                 RowBox[{"f2", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "-", "z"}], ")"}], "^", "2"}]}], "+", 
                 RowBox[{"f3", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "-", "z"}], ")"}], "^", "3"}]}]}]}], 
               "]"}]}]}], "/.", 
            RowBox[{"h", "\[Rule]", 
             RowBox[{"Function", "[", 
              RowBox[{"z", ",", 
               RowBox[{"h0", "+", 
                RowBox[{"h1", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "z"}], ")"}]}], "+", 
                RowBox[{"h2", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "-", "z"}], ")"}], "^", "2"}]}], "+", 
                RowBox[{"h3", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "-", "z"}], ")"}], "^", "3"}]}]}]}], 
              "]"}]}]}], "/.", 
           RowBox[{"Bi", "\[Rule]", 
            RowBox[{"Function", "[", 
             RowBox[{"x", ",", 
              RowBox[{
               RowBox[{"0", "/", 
                RowBox[{"(", 
                 RowBox[{"1", "-", "x"}], ")"}]}], " ", "+", 
               RowBox[{"0", " ", "bi0"}], " ", "+", 
               RowBox[{"1", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", "x"}], ")"}]}], "+", 
               RowBox[{"bi2", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "-", " ", "x"}], ")"}], "^", "2"}]}], "+", 
               RowBox[{"bi3", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "-", " ", "x"}], ")"}], "^", "3"}]}]}]}], 
             "]"}]}]}], "/.", 
          RowBox[{"A", "\[Rule]", 
           RowBox[{"Function", "[", 
            RowBox[{"x", ",", 
             RowBox[{"a0", "+", 
              RowBox[{"a1", " ", "x"}], "+", " ", 
              RowBox[{"a2", " ", 
               RowBox[{"x", "^", "2"}]}]}]}], "]"}]}]}], "/.", 
         RowBox[{"\[Alpha]", "\[Rule]", 
          RowBox[{"f1", " ", "/", 
           RowBox[{"Sqrt", "[", "h0", "]"}]}]}]}], "/.", 
        RowBox[{"bi2", "\[Rule]", 
         FractionBox[
          RowBox[{" ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "f1", " ", "h0"}], "+", 
             RowBox[{"2", " ", "f2", " ", "h0"}], "-", 
             RowBox[{"f1", " ", "h1"}]}], ")"}]}], 
          RowBox[{"4", " ", "f1", " ", "h0"}]]}]}], "/.", 
       RowBox[{"a0", "\[Rule]", 
        RowBox[{"-", 
         FractionBox["1", "f1"]}]}]}], "/.", 
      RowBox[{"a1", "\[Rule]", 
       FractionBox[
        RowBox[{
         RowBox[{"4", " ", "f2"}], "+", 
         RowBox[{"f1", " ", 
          RowBox[{"(", 
           RowBox[{"4", "-", 
            FractionBox[
             RowBox[{"3", " ", "h1"}], "h0"]}], ")"}]}]}], 
        RowBox[{"4", " ", 
         SuperscriptBox["f1", "2"]}]]}]}], "/.", 
     RowBox[{"z", "\[Rule]", 
      RowBox[{"1", "+", "\[Delta]z"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Delta]z", ",", "0", ",", "1"}], "}"}]}], "]"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"B", "[", 
                  RowBox[{"Bi", "[", "z", "]"}], "]"}], "-", "z"}], ")"}], "/.", 
               RowBox[{"f", "\[Rule]", 
                RowBox[{"Function", "[", 
                 RowBox[{"z", ",", 
                  RowBox[{
                   RowBox[{"f1", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "z"}], ")"}]}], "+", 
                   RowBox[{"f2", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", "z"}], ")"}], "^", "2"}]}], "+", 
                   RowBox[{"f3", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", "z"}], ")"}], "^", "3"}]}]}]}], 
                 "]"}]}]}], "/.", 
              RowBox[{"h", "\[Rule]", 
               RowBox[{"Function", "[", 
                RowBox[{"z", ",", 
                 RowBox[{"h0", "+", 
                  RowBox[{"h1", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", "z"}], ")"}]}], "+", 
                  RowBox[{"h2", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", "z"}], ")"}], "^", "2"}]}], "+", 
                  RowBox[{"h3", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", "z"}], ")"}], "^", "3"}]}]}]}], 
                "]"}]}]}], "/.", 
             RowBox[{"Bi", "\[Rule]", 
              RowBox[{"Function", "[", 
               RowBox[{"x", ",", 
                RowBox[{
                 RowBox[{"0", "/", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", "x"}], ")"}]}], " ", "+", 
                 RowBox[{"0", " ", "bi0"}], " ", "+", 
                 RowBox[{"1", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", "x"}], ")"}]}], "+", 
                 RowBox[{"bi2", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "-", " ", "x"}], ")"}], "^", "2"}]}], "+", 
                 RowBox[{"bi3", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "-", " ", "x"}], ")"}], "^", "3"}]}]}]}], 
               "]"}]}]}], "/.", 
            RowBox[{"A", "\[Rule]", 
             RowBox[{"Function", "[", 
              RowBox[{"x", ",", 
               RowBox[{"a0", "+", 
                RowBox[{"a1", " ", "x"}], "+", " ", 
                RowBox[{"a2", " ", 
                 RowBox[{"x", "^", "2"}]}]}]}], "]"}]}]}], "/.", 
           RowBox[{"B", "\[Rule]", 
            RowBox[{"Function", "[", 
             RowBox[{"x", ",", 
              RowBox[{"1", " ", "-", " ", "x", "+", 
               RowBox[{"b2", " ", 
                RowBox[{"x", "^", "2"}]}], "+", 
               RowBox[{"b3", " ", 
                RowBox[{"x", "^", "3"}]}]}]}], "]"}]}]}], "/.", 
          RowBox[{"\[Alpha]", "\[Rule]", 
           RowBox[{"f1", " ", "/", 
            RowBox[{"Sqrt", "[", "h0", "]"}]}]}]}], "/.", 
         RowBox[{"bi2", "\[Rule]", 
          FractionBox[
           RowBox[{" ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "f1", " ", "h0"}], "+", 
              RowBox[{"2", " ", "f2", " ", "h0"}], "-", 
              RowBox[{"f1", " ", "h1"}]}], ")"}]}], 
           RowBox[{"4", " ", "f1", " ", "h0"}]]}]}], "/.", 
        RowBox[{"a0", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "f1"]}]}]}], "/.", 
       RowBox[{"a1", "\[Rule]", 
        FractionBox[
         RowBox[{
          RowBox[{"4", " ", "f2"}], "+", 
          RowBox[{"f1", " ", 
           RowBox[{"(", 
            RowBox[{"4", "-", 
             FractionBox[
              RowBox[{"3", " ", "h1"}], "h0"]}], ")"}]}]}], 
         RowBox[{"4", " ", 
          SuperscriptBox["f1", "2"]}]]}]}], "/.", 
      RowBox[{"{", 
       RowBox[{"b2", "\[Rule]", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           FractionBox[
            RowBox[{"2", " ", "f2"}], "f1"], "-", 
           FractionBox["h1", "h0"]}], ")"}]}]}], "}"}]}], "/.", 
     RowBox[{"z", "\[Rule]", 
      RowBox[{"1", "+", "\[Delta]z"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Delta]z", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.783982423317068*^9, 3.7839824288519163`*^9}, {
  3.783982496654277*^9, 3.783982527257606*^9}, {3.783985202547435*^9, 
  3.783985225553301*^9}, {3.78398563422484*^9, 3.7839856713468647`*^9}, {
  3.783990066755621*^9, 3.78399008815128*^9}, {3.783990259740452*^9, 
  3.7839904325802717`*^9}, {3.783990492341565*^9, 3.783990505146717*^9}, {
  3.783990536560137*^9, 
  3.783990537488976*^9}},ExpressionUUID->"7c1cde49-0b84-4ab8-ad84-\
29872529ea26"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "\[Delta]z", "]"}], "2"],
  SeriesData[$CellContext`\[Delta]z, 0, {}, 2, 2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.783985657094513*^9, 3.78398567171205*^9}, 
   3.783990088697555*^9, {3.783990275575979*^9, 3.783990339499073*^9}, {
   3.783990376991036*^9, 3.7839903805315237`*^9}, {3.783990417032858*^9, 
   3.783990432932178*^9}, {3.783990493932288*^9, 3.783990505712328*^9}, 
   3.7839905385569572`*^9},ExpressionUUID->"ca442093-a0aa-48a6-becc-\
5a9ef4b6f099"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "\[Delta]z", "]"}], "3"],
  SeriesData[$CellContext`\[Delta]z, 0, {}, 3, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.783985657094513*^9, 3.78398567171205*^9}, 
   3.783990088697555*^9, {3.783990275575979*^9, 3.783990339499073*^9}, {
   3.783990376991036*^9, 3.7839903805315237`*^9}, {3.783990417032858*^9, 
   3.783990432932178*^9}, {3.783990493932288*^9, 3.783990505712328*^9}, 
   3.783990538571198*^9},ExpressionUUID->"9dcbbc3d-f289-49a8-8c6a-\
8ff2d051572e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"4", " ", "b2"}], "-", 
       FractionBox[
        RowBox[{"2", " ", "f2"}], "f1"], "+", 
       FractionBox["h1", "h0"]}], ")"}], "\[Equal]", "0"}], ",", "b2"}], 
   "]"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.7839852388117456`*^9, 3.783985247229824*^9}, {
  3.7839902870446053`*^9, 3.7839902966078453`*^9}, {3.783990518900674*^9, 
  3.7839905234123487`*^9}},ExpressionUUID->"744dc19c-5d3a-4821-8fef-\
8e942cc3b767"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"b2", "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       FractionBox[
        RowBox[{"2", " ", "f2"}], "f1"], "-", 
       FractionBox["h1", "h0"]}], ")"}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.783985247896666*^9, {3.783990291926983*^9, 3.783990296903882*^9}, 
   3.783990524112296*^9},ExpressionUUID->"2b9ae6d4-1e64-4de5-81b4-\
fc6af064187e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 FractionBox[
                  RowBox[{
                   RowBox[{"B", "'"}], "[", "0", "]"}], 
                  RowBox[{"A", "[", "0", "]"}]], ",", 
                 RowBox[{"A", "[", "0", "]"}], ",", 
                 RowBox[{
                  RowBox[{"A", "'"}], "[", "0", "]"}], ",", 
                 RowBox[{
                  RowBox[{"A", "''"}], "[", "0", "]"}], ",", 
                 RowBox[{"B", "[", "0", "]"}], ",", 
                 RowBox[{
                  RowBox[{"B", "'"}], "[", "0", "]"}], ",", 
                 RowBox[{
                  RowBox[{"B", "''"}], "[", "0", "]"}]}], "}"}], "/.", 
               RowBox[{"f", "\[Rule]", 
                RowBox[{"Function", "[", 
                 RowBox[{"z", ",", 
                  RowBox[{
                   RowBox[{"f1", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "z"}], ")"}]}], "+", 
                   RowBox[{"f2", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", "z"}], ")"}], "^", "2"}]}], "+", 
                   RowBox[{"f3", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", "z"}], ")"}], "^", "3"}]}]}]}], 
                 "]"}]}]}], "/.", 
              RowBox[{"h", "\[Rule]", 
               RowBox[{"Function", "[", 
                RowBox[{"z", ",", 
                 RowBox[{"h0", "+", 
                  RowBox[{"h1", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", "z"}], ")"}]}], "+", 
                  RowBox[{"h2", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", "z"}], ")"}], "^", "2"}]}], "+", 
                  RowBox[{"h3", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", "z"}], ")"}], "^", "3"}]}]}]}], 
                "]"}]}]}], "/.", 
             RowBox[{"Bi", "\[Rule]", 
              RowBox[{"Function", "[", 
               RowBox[{"x", ",", 
                RowBox[{
                 RowBox[{"0", "/", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", "x"}], ")"}]}], " ", "+", 
                 RowBox[{"0", " ", "bi0"}], " ", "+", 
                 RowBox[{"1", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", "x"}], ")"}]}], "+", 
                 RowBox[{"bi2", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "-", " ", "x"}], ")"}], "^", "2"}]}], "+", 
                 RowBox[{"bi3", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "-", " ", "x"}], ")"}], "^", "3"}]}]}]}], 
               "]"}]}]}], "/.", 
            RowBox[{"A", "\[Rule]", 
             RowBox[{"Function", "[", 
              RowBox[{"x", ",", 
               RowBox[{"a0", "+", 
                RowBox[{"a1", " ", "x"}], "+", " ", 
                RowBox[{"a2", " ", 
                 RowBox[{"x", "^", "2"}]}]}]}], "]"}]}]}], "/.", 
           RowBox[{"B", "\[Rule]", 
            RowBox[{"Function", "[", 
             RowBox[{"x", ",", 
              RowBox[{"1", " ", "-", " ", "x", "+", 
               RowBox[{"b2", " ", 
                RowBox[{"x", "^", "2"}]}], "+", 
               RowBox[{"b3", " ", 
                RowBox[{"x", "^", "3"}]}]}]}], "]"}]}]}], "/.", 
          RowBox[{"\[Alpha]", "\[Rule]", 
           RowBox[{"f1", " ", "/", 
            RowBox[{"Sqrt", "[", "h0", "]"}]}]}]}], "/.", 
         RowBox[{"bi2", "\[Rule]", 
          FractionBox[
           RowBox[{" ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "f1", " ", "h0"}], "+", 
              RowBox[{"2", " ", "f2", " ", "h0"}], "-", 
              RowBox[{"f1", " ", "h1"}]}], ")"}]}], 
           RowBox[{"4", " ", "f1", " ", "h0"}]]}]}], "/.", 
        RowBox[{"a0", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "f1"]}]}]}], "/.", 
       RowBox[{"a1", "\[Rule]", 
        FractionBox[
         RowBox[{
          RowBox[{"4", " ", "f2"}], "+", 
          RowBox[{"f1", " ", 
           RowBox[{"(", 
            RowBox[{"4", "-", 
             FractionBox[
              RowBox[{"3", " ", "h1"}], "h0"]}], ")"}]}]}], 
         RowBox[{"4", " ", 
          SuperscriptBox["f1", "2"]}]]}]}], "/.", 
      RowBox[{"{", 
       RowBox[{"b2", "\[Rule]", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           FractionBox[
            RowBox[{"2", " ", "f2"}], "f1"], "-", 
           FractionBox["h1", "h0"]}], ")"}]}]}], "}"}]}], "/.", 
     RowBox[{"z", "\[Rule]", 
      RowBox[{"1", "+", "\[Delta]z"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Delta]z", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.783990551919539*^9, 
  3.7839906200230207`*^9}},ExpressionUUID->"478944d8-b4b3-45d0-a054-\
a13797eeb821"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"f1", ",", 
   RowBox[{"-", 
    FractionBox["1", "f1"]}], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"4", " ", "f2"}], "+", 
     RowBox[{"f1", " ", 
      RowBox[{"(", 
       RowBox[{"4", "-", 
        FractionBox[
         RowBox[{"3", " ", "h1"}], "h0"]}], ")"}]}]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["f1", "2"]}]], ",", 
   RowBox[{"2", " ", "a2"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{
    FractionBox["3", "2"], "+", 
    FractionBox["f2", "f1"], "-", 
    FractionBox["h1", 
     RowBox[{"2", " ", "h0"}]]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.7839905679399357`*^9, 3.783990583758058*^9}, 
   3.78399062080834*^9},ExpressionUUID->"2cac82f6-fae8-47a2-8b4d-\
cf5b771cdff8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["ds2B"], "Input",
 CellChangeTimes->{{3.783991360053117*^9, 
  3.78399136210176*^9}},ExpressionUUID->"fb781ff7-1e39-4588-8c0e-\
8791cb2d9d57"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", "du", " ", "dv", " ", 
   RowBox[{"A", "[", 
    RowBox[{"u", " ", "v"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["dx", "2"], " ", 
   RowBox[{"B", "[", 
    RowBox[{"u", " ", "v"}], "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.783991362713332*^9},ExpressionUUID->"27683752-95fc-4672-ab53-\
3ca755fa191e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["ds2C"], "Input",
 CellChangeTimes->{{3.7839913479390173`*^9, 
  3.7839913527241507`*^9}},ExpressionUUID->"6972f32c-f57f-4323-9450-\
aa2af83acd08"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   SuperscriptBox["dx", "2"], 
   SuperscriptBox["z", "2"]], "+", 
  RowBox[{
   RowBox[{"A", "[", 
    RowBox[{"Bi", "[", 
     FractionBox["1", 
      SuperscriptBox["z", "2"]], "]"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], " ", 
      SuperscriptBox["dt", "2"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Bi", "[", 
       FractionBox["1", 
        SuperscriptBox["z", "2"]], "]"}]}], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["dz", "2"], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Bi", "\[Prime]",
          MultilineFunction->None], "[", 
         FractionBox["1", 
          SuperscriptBox["z", "2"]], "]"}], "2"]}], 
      RowBox[{
       SuperscriptBox["z", "6"], " ", 
       RowBox[{"Bi", "[", 
        FractionBox["1", 
         SuperscriptBox["z", "2"]], "]"}]}]]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.783991353266836*^9},ExpressionUUID->"c6fa4334-03a3-47ed-a61b-\
e8a8cda3ce19"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"ds2C", "/.", 
               RowBox[{"f", "\[Rule]", 
                RowBox[{"Function", "[", 
                 RowBox[{"z", ",", 
                  RowBox[{
                   RowBox[{"f1", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "z"}], ")"}]}], "+", 
                   RowBox[{"f2", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", "z"}], ")"}], "^", "2"}]}], "+", 
                   RowBox[{"f3", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", "z"}], ")"}], "^", "3"}]}]}]}], 
                 "]"}]}]}], "/.", 
              RowBox[{"h", "\[Rule]", 
               RowBox[{"Function", "[", 
                RowBox[{"z", ",", 
                 RowBox[{"h0", "+", 
                  RowBox[{"h1", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", "z"}], ")"}]}], "+", 
                  RowBox[{"h2", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", "z"}], ")"}], "^", "2"}]}], "+", 
                  RowBox[{"h3", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", "z"}], ")"}], "^", "3"}]}]}]}], 
                "]"}]}]}], "/.", 
             RowBox[{"Bi", "\[Rule]", 
              RowBox[{"Function", "[", 
               RowBox[{"x", ",", 
                RowBox[{
                 RowBox[{"0", "/", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", "x"}], ")"}]}], " ", "+", 
                 RowBox[{"0", " ", "bi0"}], " ", "+", 
                 RowBox[{"1", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", "x"}], ")"}]}], "+", 
                 RowBox[{"bi2", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "-", " ", "x"}], ")"}], "^", "2"}]}], "+", 
                 RowBox[{"bi3", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "-", " ", "x"}], ")"}], "^", "3"}]}]}]}], 
               "]"}]}]}], "/.", 
            RowBox[{"A", "\[Rule]", 
             RowBox[{"Function", "[", 
              RowBox[{"x", ",", 
               RowBox[{"a0", "+", 
                RowBox[{"a1", " ", "x"}], "+", " ", 
                RowBox[{"a2", " ", 
                 RowBox[{"x", "^", "2"}]}]}]}], "]"}]}]}], "/.", 
           RowBox[{"B", "\[Rule]", 
            RowBox[{"Function", "[", 
             RowBox[{"x", ",", 
              RowBox[{"1", " ", "-", " ", "x", "+", 
               RowBox[{"b2", " ", 
                RowBox[{"x", "^", "2"}]}], "+", 
               RowBox[{"b3", " ", 
                RowBox[{"x", "^", "3"}]}]}]}], "]"}]}]}], "/.", 
          RowBox[{"\[Alpha]", "\[Rule]", 
           RowBox[{"f1", " ", "/", 
            RowBox[{"Sqrt", "[", "h0", "]"}]}]}]}], "/.", 
         RowBox[{"bi2", "\[Rule]", 
          FractionBox[
           RowBox[{" ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "f1", " ", "h0"}], "+", 
              RowBox[{"2", " ", "f2", " ", "h0"}], "-", 
              RowBox[{"f1", " ", "h1"}]}], ")"}]}], 
           RowBox[{"4", " ", "f1", " ", "h0"}]]}]}], "/.", 
        RowBox[{"a0", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "f1"]}]}]}], "/.", 
       RowBox[{"a1", "\[Rule]", 
        FractionBox[
         RowBox[{
          RowBox[{"4", " ", "f2"}], "+", 
          RowBox[{"f1", " ", 
           RowBox[{"(", 
            RowBox[{"4", "-", 
             FractionBox[
              RowBox[{"3", " ", "h1"}], "h0"]}], ")"}]}]}], 
         RowBox[{"4", " ", 
          SuperscriptBox["f1", "2"]}]]}]}], "/.", 
      RowBox[{"{", 
       RowBox[{"b2", "\[Rule]", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           FractionBox[
            RowBox[{"2", " ", "f2"}], "f1"], "-", 
           FractionBox["h1", "h0"]}], ")"}]}]}], "}"}]}], "/.", 
     RowBox[{"z", "\[Rule]", 
      RowBox[{"1", "+", "\[Delta]z"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Delta]z", ",", "0", ",", "1"}], "}"}]}], "]"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.783991293582025*^9, 3.783991297799622*^9}, {
  3.783991790469846*^9, 
  3.783991790563014*^9}},ExpressionUUID->"ca946f0c-f72b-4963-a647-\
294e126b993b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     SuperscriptBox["dz", "2"], 
     RowBox[{"f1", " ", "\[Delta]z"}]]}], "+", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["dx", "2"], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["dz", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "f1"}], "-", "f2"}], ")"}]}], 
      SuperscriptBox["f1", "2"]]}], ")"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       SuperscriptBox["dx", "2"]}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["dt", "2"], " ", "f1"}], "h0"], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"4", " ", 
         SuperscriptBox["f1", "3"], " ", 
         SuperscriptBox["h0", "2"]}]], 
       RowBox[{
        SuperscriptBox["dz", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"16", " ", "a2", " ", 
           SuperscriptBox["f1", "3"], " ", 
           SuperscriptBox["h0", "2"]}], "+", 
          RowBox[{"28", " ", 
           SuperscriptBox["f2", "2"], " ", 
           SuperscriptBox["h0", "2"]}], "+", 
          RowBox[{"4", " ", "f1", " ", "f2", " ", "h0", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"23", " ", "h0"}], "-", 
             RowBox[{"9", " ", "h1"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["f1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"50", "-", 
                RowBox[{"80", " ", "bi3"}]}], ")"}], " ", 
              SuperscriptBox["h0", "2"]}], "-", 
             RowBox[{"46", " ", "h0", " ", "h1"}], "+", 
             RowBox[{"11", " ", 
              SuperscriptBox["h1", "2"]}]}], ")"}]}]}], ")"}]}]}]}], ")"}], 
    " ", "\[Delta]z"}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Delta]z", "]"}], "2"],
    SeriesData[$CellContext`\[Delta]z, 0, {}, -1, 2, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Delta]z, 
   0, {-$CellContext`dz^2/$CellContext`f1, $CellContext`dx^2 + \
$CellContext`dz^2 $CellContext`f1^(-2) (
      2 $CellContext`f1 - $CellContext`f2), (-2) $CellContext`dx^2 + \
$CellContext`dt^2 $CellContext`f1/$CellContext`h0 + 
    Rational[1, 
       4] $CellContext`dz^2 $CellContext`f1^(-3) $CellContext`h0^(-2) (
      16 $CellContext`a2 $CellContext`f1^3 $CellContext`h0^2 + 
      28 $CellContext`f2^2 $CellContext`h0^2 + 
      4 $CellContext`f1 $CellContext`f2 $CellContext`h0 (23 $CellContext`h0 - 
        9 $CellContext`h1) + $CellContext`f1^2 ((50 - 
          80 $CellContext`bi3) $CellContext`h0^2 - 
        46 $CellContext`h0 $CellContext`h1 + 11 $CellContext`h1^2))}, -1, 2, 
   1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.783991282487467*^9, 3.783991298570959*^9}, 
   3.78399179097514*^9},ExpressionUUID->"4efb570f-000a-4b4a-af31-\
467c2893d396"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    SuperscriptBox["dz", "2"], 
    RowBox[{"f1", " ", "\[Delta]z"}]]}], "+", 
  RowBox[{"(", 
   SuperscriptBox["dx", "2"], ")"}], "+", 
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["dt", "2"], " ", "f1"}], "h0"], "\[Delta]z"}]}]], "Input",\

 CellChangeTimes->{{3.783991806402639*^9, 
  3.783991831334944*^9}},ExpressionUUID->"2ec4207f-0fec-4f5b-89c6-\
1deb32c6d083"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["dx", "2"], "-", 
  FractionBox[
   SuperscriptBox["dz", "2"], 
   RowBox[{"f1", " ", "\[Delta]z"}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["dt", "2"], " ", "f1", " ", "\[Delta]z"}], 
   "h0"]}]], "Output",
 CellChangeTimes->{3.783991812308238*^9, 
  3.783991899104436*^9},ExpressionUUID->"a105d40c-7387-40a9-88a8-\
529359e389a9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"ds2B", "/.", 
      RowBox[{"A", "\[Rule]", 
       RowBox[{"Function", "[", 
        RowBox[{"x", ",", 
         RowBox[{"a0", "+", 
          RowBox[{"a1", " ", "x"}], "+", " ", 
          RowBox[{"a2", " ", 
           RowBox[{"x", "^", "2"}]}]}]}], "]"}]}]}], "/.", 
     RowBox[{"B", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{"x", ",", 
        RowBox[{"1", " ", "-", " ", "x", "+", 
         RowBox[{"b2", " ", 
          RowBox[{"x", "^", "2"}]}], "+", 
         RowBox[{"b3", " ", 
          RowBox[{"x", "^", "3"}]}]}]}], "]"}]}]}], "/.", 
    RowBox[{"a0", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["1", "f1"]}]}]}], "/.", 
   RowBox[{"a1", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"4", " ", "f2"}], "+", 
      RowBox[{"f1", " ", 
       RowBox[{"(", 
        RowBox[{"4", "-", 
         FractionBox[
          RowBox[{"3", " ", "h1"}], "h0"]}], ")"}]}]}], 
     RowBox[{"4", " ", 
      SuperscriptBox["f1", "2"]}]]}]}], "/.", 
  RowBox[{"{", 
   RowBox[{"b2", "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       FractionBox[
        RowBox[{"2", " ", "f2"}], "f1"], "-", 
       FractionBox["h1", "h0"]}], ")"}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.78399217986862*^9, 
  3.783992203405196*^9}},ExpressionUUID->"5fe9347e-895f-4c68-8268-\
dd2a1c7dd965"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", "du", " ", "dv", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "f1"]}], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "f2"}], "+", 
         RowBox[{"f1", " ", 
          RowBox[{"(", 
           RowBox[{"4", "-", 
            FractionBox[
             RowBox[{"3", " ", "h1"}], "h0"]}], ")"}]}]}], ")"}], " ", "u", 
       " ", "v"}], 
      RowBox[{"4", " ", 
       SuperscriptBox["f1", "2"]}]], "+", 
     RowBox[{"a2", " ", 
      SuperscriptBox["u", "2"], " ", 
      SuperscriptBox["v", "2"]}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["dx", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{"u", " ", "v"}], "+", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        FractionBox[
         RowBox[{"2", " ", "f2"}], "f1"], "-", 
        FractionBox["h1", "h0"]}], ")"}], " ", 
      SuperscriptBox["u", "2"], " ", 
      SuperscriptBox["v", "2"]}], "+", 
     RowBox[{"b3", " ", 
      SuperscriptBox["u", "3"], " ", 
      SuperscriptBox["v", "3"]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.783992180659218*^9, 
  3.783992203791707*^9}},ExpressionUUID->"8a846732-4857-4eeb-929d-\
8f79f9b94de6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{
               SuperscriptBox["z", "2"], " ", 
               RowBox[{"f", "[", "z", "]"}]}]]}], "+", 
            FractionBox[
             RowBox[{"4", " ", 
              RowBox[{"f", "[", "z", "]"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["Bi", "\[Prime]",
                 MultilineFunction->None], "[", 
                FractionBox["1", 
                 SuperscriptBox["z", "2"]], "]"}], "2"]}], 
             RowBox[{
              SuperscriptBox["z", "8"], " ", 
              SuperscriptBox["\[Alpha]", "2"], " ", 
              SuperscriptBox[
               RowBox[{"Bi", "[", 
                FractionBox["1", 
                 SuperscriptBox["z", "2"]], "]"}], "2"], " ", 
              RowBox[{"h", "[", "z", "]"}]}]]}], ")"}], "/.", 
          RowBox[{"z", "\[Rule]", 
           RowBox[{"1", "+", "\[Delta]z"}]}]}], "/.", 
         RowBox[{"f", "\[Rule]", 
          RowBox[{"Function", "[", 
           RowBox[{"z", ",", 
            RowBox[{
             RowBox[{"f1", 
              RowBox[{"(", 
               RowBox[{"1", "-", "z"}], ")"}]}], "+", 
             RowBox[{"f2", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", "z"}], ")"}], "^", "2"}]}], "+", 
             RowBox[{"f3", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", "z"}], ")"}], "^", "3"}]}]}]}], "]"}]}]}], "/.", 
        RowBox[{"h", "\[Rule]", 
         RowBox[{"Function", "[", 
          RowBox[{"z", ",", 
           RowBox[{"h0", "+", 
            RowBox[{"h1", 
             RowBox[{"(", 
              RowBox[{"1", "-", "z"}], ")"}]}], "+", 
            RowBox[{"h2", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "z"}], ")"}], "^", "2"}]}], "+", 
            RowBox[{"h3", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "z"}], ")"}], "^", "3"}]}]}]}], "]"}]}]}], "/.", 
       RowBox[{"Bi", "\[Rule]", 
        RowBox[{"Function", "[", 
         RowBox[{"x", ",", 
          RowBox[{
           RowBox[{"0", "/", 
            RowBox[{"(", 
             RowBox[{"1", "-", "x"}], ")"}]}], " ", "+", 
           RowBox[{"0", " ", "bi0"}], " ", "+", " ", 
           RowBox[{"bi1", 
            RowBox[{"(", 
             RowBox[{"1", "-", "x"}], ")"}]}], "+", 
           RowBox[{"bi2", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", " ", "x"}], ")"}], "^", "2"}]}], "+", 
           RowBox[{"bi3", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", " ", "x"}], ")"}], "^", "3"}]}]}]}], 
         "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Delta]z", ",", "0", ",", "1"}], "}"}]}], "]"}], "/.", 
    RowBox[{"\[Alpha]", "\[Rule]", 
     RowBox[{"f1", " ", "/", 
      RowBox[{"Sqrt", "[", "h0", "]"}]}]}]}], "/.", 
   RowBox[{"bi2", "\[Rule]", 
    FractionBox[
     RowBox[{" ", 
      RowBox[{"bi1", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "f1", " ", "h0"}], "+", 
         RowBox[{"2", " ", "f2", " ", "h0"}], "-", 
         RowBox[{"f1", " ", "h1"}]}], ")"}]}]}], 
     RowBox[{"4", " ", "f1", " ", "h0"}]]}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.783982109707796*^9, 3.7839821390553007`*^9}, {
  3.7839821695111322`*^9, 3.783982363426434*^9}, {3.78398543425954*^9, 
  3.783985465815853*^9}, {3.7839855001509447`*^9, 3.783985534222959*^9}, {
  3.783985565155732*^9, 3.783985607922143*^9}, {3.78398569699644*^9, 
  3.783985705434107*^9}, {3.783991059995418*^9, 3.7839910650311203`*^9}, {
  3.783991133238553*^9, 3.783991139014256*^9}, {3.783992878719249*^9, 
  3.783992887697083*^9}},ExpressionUUID->"2ffdc406-fbf9-4af7-b18a-\
b62be4c8b394"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["f2", "2"]}], "-", 
       RowBox[{"2", " ", "f1", " ", "f3"}], "+", 
       RowBox[{"f1", " ", "f2", " ", 
        RowBox[{"(", 
         RowBox[{"12", "-", 
          FractionBox[
           RowBox[{"3", " ", "h1"}], "h0"]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["f1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"10", "-", 
          FractionBox[
           RowBox[{"16", " ", "bi3"}], "bi1"], "+", 
          FractionBox[
           SuperscriptBox["h1", "2"], 
           RowBox[{"4", " ", 
            SuperscriptBox["h0", "2"]}]], "+", 
          FractionBox[
           RowBox[{
            RowBox[{
             RowBox[{"-", "6"}], " ", "h1"}], "+", "h2"}], "h0"]}], ")"}]}]}],
       ")"}], " ", "\[Delta]z"}], 
    SuperscriptBox["f1", "3"]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Delta]z", "]"}], "2"],
    SeriesData[$CellContext`\[Delta]z, 0, {}, 1, 2, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Delta]z, 
   0, {$CellContext`f1^(-3) (4 $CellContext`f2^2 - 
     2 $CellContext`f1 $CellContext`f3 + $CellContext`f1 $CellContext`f2 (12 - 
       3 $CellContext`h0^(-1) $CellContext`h1) + $CellContext`f1^2 (10 - 
       16 $CellContext`bi1^(-1) $CellContext`bi3 + 
       Rational[
         1, 4] $CellContext`h0^(-2) $CellContext`h1^2 + $CellContext`h0^(-1) \
((-6) $CellContext`h1 + $CellContext`h2)))}, 1, 2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.783982139795301*^9, {3.783982203779213*^9, 3.7839822446758623`*^9}, {
   3.783982285903157*^9, 3.783982364513186*^9}, {3.783985435369543*^9, 
   3.7839854708143883`*^9}, {3.7839855008290577`*^9, 3.783985534610009*^9}, {
   3.783985565642045*^9, 3.7839856084571447`*^9}, 3.783985706331665*^9, 
   3.783990058598385*^9, 3.783991065523451*^9, 3.7839911396982403`*^9, 
   3.783992888617289*^9},ExpressionUUID->"b6023dbb-c23c-4fcf-98ba-\
db69c63e7994"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"A", "[", 
                RowBox[{"Bi", "[", 
                 FractionBox["1", 
                  SuperscriptBox["z", "2"]], "]"}], "]"}], "-", 
               FractionBox[
                RowBox[{"2", " ", 
                 RowBox[{"f", "[", "z", "]"}]}], 
                RowBox[{
                 SuperscriptBox["z", "2"], " ", 
                 SuperscriptBox["\[Alpha]", "2"], " ", 
                 RowBox[{"Bi", "[", 
                  FractionBox["1", 
                   SuperscriptBox["z", "2"]], "]"}], " ", 
                 RowBox[{"h", "[", "z", "]"}]}]]}], ")"}], "/.", 
             RowBox[{"f", "\[Rule]", 
              RowBox[{"Function", "[", 
               RowBox[{"z", ",", 
                RowBox[{
                 RowBox[{"f1", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", "z"}], ")"}]}], "+", 
                 RowBox[{"f2", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "-", "z"}], ")"}], "^", "2"}]}], "+", 
                 RowBox[{"f3", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "-", "z"}], ")"}], "^", "3"}]}]}]}], 
               "]"}]}]}], "/.", 
            RowBox[{"h", "\[Rule]", 
             RowBox[{"Function", "[", 
              RowBox[{"z", ",", 
               RowBox[{"h0", "+", 
                RowBox[{"h1", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "z"}], ")"}]}], "+", 
                RowBox[{"h2", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "-", "z"}], ")"}], "^", "2"}]}], "+", 
                RowBox[{"h3", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "-", "z"}], ")"}], "^", "3"}]}]}]}], 
              "]"}]}]}], "/.", 
           RowBox[{"Bi", "\[Rule]", 
            RowBox[{"Function", "[", 
             RowBox[{"x", ",", 
              RowBox[{
               RowBox[{"0", "/", 
                RowBox[{"(", 
                 RowBox[{"1", "-", "x"}], ")"}]}], " ", "+", 
               RowBox[{"0", " ", "bi0"}], " ", "+", 
               RowBox[{"bi1", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", "x"}], ")"}]}], "+", 
               RowBox[{"bi2", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "-", " ", "x"}], ")"}], "^", "2"}]}], "+", 
               RowBox[{"bi3", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "-", " ", "x"}], ")"}], "^", "3"}]}]}]}], 
             "]"}]}]}], "/.", 
          RowBox[{"A", "\[Rule]", 
           RowBox[{"Function", "[", 
            RowBox[{"x", ",", 
             RowBox[{"a0", "+", 
              RowBox[{"a1", " ", "x"}], "+", " ", 
              RowBox[{"a2", " ", 
               RowBox[{"x", "^", "2"}]}]}]}], "]"}]}]}], "/.", 
         RowBox[{"\[Alpha]", "\[Rule]", 
          RowBox[{"f1", " ", "/", 
           RowBox[{"Sqrt", "[", "h0", "]"}]}]}]}], "/.", 
        RowBox[{"bi2", "\[Rule]", 
         FractionBox[
          RowBox[{" ", 
           RowBox[{"bi1", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "f1", " ", "h0"}], "+", 
              RowBox[{"2", " ", "f2", " ", "h0"}], "-", 
              RowBox[{"f1", " ", "h1"}]}], ")"}]}]}], 
          RowBox[{"4", " ", "f1", " ", "h0"}]]}]}], "/.", 
       RowBox[{"a0", "\[Rule]", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"bi1", " ", "f1"}]]}]}]}], "/.", 
      RowBox[{"a1", "\[Rule]", 
       FractionBox[
        RowBox[{
         RowBox[{"4", " ", "f2"}], "+", 
         RowBox[{"f1", " ", 
          RowBox[{"(", 
           RowBox[{"4", "-", 
            FractionBox[
             RowBox[{"3", " ", "h1"}], "h0"]}], ")"}]}]}], 
        RowBox[{
         RowBox[{"bi1", "^", "2"}], " ", "4", " ", 
         SuperscriptBox["f1", "2"]}]]}]}], "/.", 
     RowBox[{"z", "\[Rule]", 
      RowBox[{"1", "+", "\[Delta]z"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Delta]z", ",", "0", ",", "1"}], "}"}]}], "]"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"B", "[", 
                  RowBox[{"Bi", "[", "z", "]"}], "]"}], "-", "z"}], ")"}], "/.", 
               RowBox[{"f", "\[Rule]", 
                RowBox[{"Function", "[", 
                 RowBox[{"z", ",", 
                  RowBox[{
                   RowBox[{"f1", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "z"}], ")"}]}], "+", 
                   RowBox[{"f2", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", "z"}], ")"}], "^", "2"}]}], "+", 
                   RowBox[{"f3", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", "z"}], ")"}], "^", "3"}]}]}]}], 
                 "]"}]}]}], "/.", 
              RowBox[{"h", "\[Rule]", 
               RowBox[{"Function", "[", 
                RowBox[{"z", ",", 
                 RowBox[{"h0", "+", 
                  RowBox[{"h1", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", "z"}], ")"}]}], "+", 
                  RowBox[{"h2", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", "z"}], ")"}], "^", "2"}]}], "+", 
                  RowBox[{"h3", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", "z"}], ")"}], "^", "3"}]}]}]}], 
                "]"}]}]}], "/.", 
             RowBox[{"Bi", "\[Rule]", 
              RowBox[{"Function", "[", 
               RowBox[{"x", ",", 
                RowBox[{
                 RowBox[{"0", "/", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", "x"}], ")"}]}], " ", "+", 
                 RowBox[{"0", " ", "bi0"}], " ", "+", 
                 RowBox[{"bi1", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", "x"}], ")"}]}], "+", 
                 RowBox[{"bi2", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "-", " ", "x"}], ")"}], "^", "2"}]}], "+", 
                 RowBox[{"bi3", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "-", " ", "x"}], ")"}], "^", "3"}]}]}]}], 
               "]"}]}]}], "/.", 
            RowBox[{"A", "\[Rule]", 
             RowBox[{"Function", "[", 
              RowBox[{"x", ",", 
               RowBox[{"a0", "+", 
                RowBox[{"a1", " ", "x"}], "+", " ", 
                RowBox[{"a2", " ", 
                 RowBox[{"x", "^", "2"}]}]}]}], "]"}]}]}], "/.", 
           RowBox[{"B", "\[Rule]", 
            RowBox[{"Function", "[", 
             RowBox[{"x", ",", 
              RowBox[{"1", " ", "-", " ", 
               RowBox[{"x", "/", "bi1"}], "+", 
               RowBox[{"b2", " ", 
                RowBox[{"x", "^", "2"}]}], "+", 
               RowBox[{"b3", " ", 
                RowBox[{"x", "^", "3"}]}]}]}], "]"}]}]}], "/.", 
          RowBox[{"\[Alpha]", "\[Rule]", 
           RowBox[{"f1", " ", "/", 
            RowBox[{"Sqrt", "[", "h0", "]"}]}]}]}], "/.", 
         RowBox[{"bi2", "\[Rule]", 
          FractionBox[
           RowBox[{"bi1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "f1", " ", "h0"}], "+", 
              RowBox[{"2", " ", "f2", " ", "h0"}], "-", 
              RowBox[{"f1", " ", "h1"}]}], ")"}]}], 
           RowBox[{"4", " ", "f1", " ", "h0"}]]}]}], "/.", 
        RowBox[{"a0", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"bi1", " ", "f1"}]]}]}]}], "/.", 
       RowBox[{"a1", "\[Rule]", 
        FractionBox[
         RowBox[{
          RowBox[{"4", " ", "f2"}], "+", 
          RowBox[{"f1", " ", 
           RowBox[{"(", 
            RowBox[{"4", "-", 
             FractionBox[
              RowBox[{"3", " ", "h1"}], "h0"]}], ")"}]}]}], 
         RowBox[{
          RowBox[{"bi1", "^", "2"}], " ", "4", " ", 
          SuperscriptBox["f1", "2"]}]]}]}], "/.", 
      RowBox[{"{", 
       RowBox[{"b2", "\[Rule]", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", "+", 
            FractionBox[
             RowBox[{"2", " ", "f2"}], "f1"], "-", 
            FractionBox["h1", "h0"]}], ")"}], "/", 
          RowBox[{"bi1", "^", "2"}]}]}]}], "}"}]}], "/.", 
     RowBox[{"z", "\[Rule]", 
      RowBox[{"1", "+", "\[Delta]z"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Delta]z", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.783982423317068*^9, 3.7839824288519163`*^9}, {
  3.783982496654277*^9, 3.783982527257606*^9}, {3.783985202547435*^9, 
  3.783985225553301*^9}, {3.78398563422484*^9, 3.7839856713468647`*^9}, {
  3.783990066755621*^9, 3.78399008815128*^9}, {3.783990259740452*^9, 
  3.7839904325802717`*^9}, {3.783990492341565*^9, 3.783990505146717*^9}, {
  3.783990536560137*^9, 3.783990537488976*^9}, {3.783992898508088*^9, 
  3.7839930087864523`*^9}},ExpressionUUID->"fa2bed23-7742-4946-86fc-\
e41ef8e50ead"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "\[Delta]z", "]"}], "2"],
  SeriesData[$CellContext`\[Delta]z, 0, {}, 2, 2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.783985657094513*^9, 3.78398567171205*^9}, 
   3.783990088697555*^9, {3.783990275575979*^9, 3.783990339499073*^9}, {
   3.783990376991036*^9, 3.7839903805315237`*^9}, {3.783990417032858*^9, 
   3.783990432932178*^9}, {3.783990493932288*^9, 3.783990505712328*^9}, 
   3.7839905385569572`*^9, {3.7839929060876703`*^9, 
   3.783993009169067*^9}},ExpressionUUID->"3aebc144-4b73-415d-a7bd-\
1f725fd0a353"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "\[Delta]z", "]"}], "3"],
  SeriesData[$CellContext`\[Delta]z, 0, {}, 3, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.783985657094513*^9, 3.78398567171205*^9}, 
   3.783990088697555*^9, {3.783990275575979*^9, 3.783990339499073*^9}, {
   3.783990376991036*^9, 3.7839903805315237`*^9}, {3.783990417032858*^9, 
   3.783990432932178*^9}, {3.783990493932288*^9, 3.783990505712328*^9}, 
   3.7839905385569572`*^9, {3.7839929060876703`*^9, 
   3.783993009175544*^9}},ExpressionUUID->"5acc0a6d-1bc4-4d0b-9ab3-\
a802bfc31739"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"ds2B", "/.", 
        RowBox[{"A", "\[Rule]", 
         RowBox[{"Function", "[", 
          RowBox[{"x", ",", 
           RowBox[{"a0", "+", 
            RowBox[{"a1", " ", "x"}], "+", " ", 
            RowBox[{"a2", " ", 
             RowBox[{"x", "^", "2"}]}]}]}], "]"}]}]}], "/.", 
       RowBox[{"B", "\[Rule]", 
        RowBox[{"Function", "[", 
         RowBox[{"x", ",", 
          RowBox[{"1", " ", "-", " ", 
           RowBox[{"x", "/", "bi1"}], "+", 
           RowBox[{"b2", " ", 
            RowBox[{"x", "^", "2"}]}], "+", 
           RowBox[{"b3", " ", 
            RowBox[{"x", "^", "3"}]}]}]}], "]"}]}]}], "/.", 
      RowBox[{"\[Alpha]", "\[Rule]", 
       RowBox[{"f1", " ", "/", 
        RowBox[{"Sqrt", "[", "h0", "]"}]}]}]}], "/.", 
     RowBox[{"bi2", "\[Rule]", 
      FractionBox[
       RowBox[{"bi1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "f1", " ", "h0"}], "+", 
          RowBox[{"2", " ", "f2", " ", "h0"}], "-", 
          RowBox[{"f1", " ", "h1"}]}], ")"}]}], 
       RowBox[{"4", " ", "f1", " ", "h0"}]]}]}], "/.", 
    RowBox[{"a0", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{"bi1", " ", "f1"}]]}]}]}], "/.", 
   RowBox[{"a1", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"4", " ", "f2"}], "+", 
      RowBox[{"f1", " ", 
       RowBox[{"(", 
        RowBox[{"4", "-", 
         FractionBox[
          RowBox[{"3", " ", "h1"}], "h0"]}], ")"}]}]}], 
     RowBox[{
      RowBox[{"bi1", "^", "2"}], " ", "4", " ", 
      SuperscriptBox["f1", "2"]}]]}]}], "/.", 
  RowBox[{"{", 
   RowBox[{"b2", "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", "+", 
        FractionBox[
         RowBox[{"2", " ", "f2"}], "f1"], "-", 
        FractionBox["h1", "h0"]}], ")"}], "/", 
      RowBox[{"bi1", "^", "2"}]}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{
  3.783993034516734*^9},ExpressionUUID->"9c7ed9de-302c-432a-b434-\
19d9fb44390d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", "du", " ", "dv", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{"bi1", " ", "f1"}]]}], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "f2"}], "+", 
         RowBox[{"f1", " ", 
          RowBox[{"(", 
           RowBox[{"4", "-", 
            FractionBox[
             RowBox[{"3", " ", "h1"}], "h0"]}], ")"}]}]}], ")"}], " ", "u", 
       " ", "v"}], 
      RowBox[{"4", " ", 
       SuperscriptBox["bi1", "2"], " ", 
       SuperscriptBox["f1", "2"]}]], "+", 
     RowBox[{"a2", " ", 
      SuperscriptBox["u", "2"], " ", 
      SuperscriptBox["v", "2"]}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["dx", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     FractionBox[
      RowBox[{"u", " ", "v"}], "bi1"], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", "+", 
         FractionBox[
          RowBox[{"2", " ", "f2"}], "f1"], "-", 
         FractionBox["h1", "h0"]}], ")"}], " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["v", "2"]}], 
      RowBox[{"4", " ", 
       SuperscriptBox["bi1", "2"]}]], "+", 
     RowBox[{"b3", " ", 
      SuperscriptBox["u", "3"], " ", 
      SuperscriptBox["v", "3"]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.783993034911353*^9},ExpressionUUID->"3e039cbc-8fb6-41b4-b33c-\
a81ea8033895"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Assuming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"bi1", ">", "0"}], "&&", 
    RowBox[{"f1", ">", "0"}], "&&", 
    RowBox[{"t", ">", "0"}], "&&", 
    RowBox[{"h0", ">", "0"}]}], ",", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"u", " ", "v"}], ",", 
                    RowBox[{"du", " ", "dv"}], ",", "du", ",", "dv"}], "}"}], 
                    "/.", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"u", "\[Rule]", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"R", " ", "T"}], "]"}]}], ",", 
                    RowBox[{"v", "\[Rule]", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"R", "/", "T"}], "]"}]}]}], "}"}]}], "/.", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"du", "\[Rule]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"D", "[", 
                    RowBox[{
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"R", " ", "T"}], "]"}], ",", "R"}], "]"}], "dR"}],
                     "+", 
                    RowBox[{
                    RowBox[{"D", "[", 
                    RowBox[{
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"R", " ", "T"}], "]"}], ",", "T"}], "]"}], 
                    "dT"}]}]}], ",", 
                    RowBox[{"dv", "\[Rule]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"D", "[", 
                    RowBox[{
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"R", "/", "T"}], "]"}], ",", "R"}], "]"}], "dR"}],
                     "+", 
                    RowBox[{
                    RowBox[{"D", "[", 
                    RowBox[{
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"R", "/", "T"}], "]"}], ",", "T"}], "]"}], 
                    "dT"}]}]}]}], "}"}]}], "/.", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"T", "\[Rule]", 
                    RowBox[{"Exp", "[", 
                    RowBox[{"\[Alpha]", " ", "t"}], "]"}]}], ",", 
                    RowBox[{"dT", "\[Rule]", 
                    RowBox[{
                    RowBox[{"D", "[", 
                    RowBox[{
                    RowBox[{"Exp", "[", 
                    RowBox[{"\[Alpha]", " ", "t"}], "]"}], ",", "t"}], "]"}], 
                    "dt"}]}]}], "}"}]}], "/.", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"R", "\[Rule]", 
                    RowBox[{"Bi", "[", 
                    RowBox[{"1", "/", 
                    RowBox[{"z", "^", "2"}]}], "]"}]}], ",", 
                    RowBox[{"dR", "\[Rule]", 
                    RowBox[{
                    RowBox[{"D", "[", 
                    RowBox[{
                    RowBox[{"Bi", "[", 
                    RowBox[{"1", "/", 
                    RowBox[{"z", "^", "2"}]}], "]"}], ",", "z"}], "]"}], 
                    "dz"}]}]}], "}"}]}], "/.", 
                 RowBox[{
                  RowBox[{"B", "[", 
                   RowBox[{"Bi", "[", "X_", "]"}], "]"}], "\[RuleDelayed]", 
                  "X"}]}], "/.", 
                RowBox[{"z", "\[Rule]", 
                 RowBox[{"1", "+", "\[Delta]z"}]}]}], "/.", 
               RowBox[{"Bi", "\[Rule]", 
                RowBox[{"Function", "[", 
                 RowBox[{"x", ",", 
                  RowBox[{
                   RowBox[{"0", "/", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x"}], ")"}]}], " ", "+", 
                   RowBox[{"0", " ", "bi0"}], " ", "+", 
                   RowBox[{"bi1", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x"}], ")"}]}], "+", 
                   RowBox[{"bi2", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", " ", "x"}], ")"}], "^", "2"}]}], "+", 
                   RowBox[{"bi3", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", " ", "x"}], ")"}], "^", "3"}]}]}]}], 
                 "]"}]}]}], "/.", 
              RowBox[{"A", "\[Rule]", 
               RowBox[{"Function", "[", 
                RowBox[{"x", ",", 
                 RowBox[{"a0", "+", 
                  RowBox[{"a1", " ", "x"}], "+", " ", 
                  RowBox[{"a2", " ", 
                   RowBox[{"x", "^", "2"}]}]}]}], "]"}]}]}], "/.", 
             RowBox[{"B", "\[Rule]", 
              RowBox[{"Function", "[", 
               RowBox[{"x", ",", 
                RowBox[{"1", " ", "-", " ", 
                 RowBox[{"x", "/", "bi1"}], "+", 
                 RowBox[{"b2", " ", 
                  RowBox[{"x", "^", "2"}]}], "+", 
                 RowBox[{"b3", " ", 
                  RowBox[{"x", "^", "3"}]}]}]}], "]"}]}]}], "/.", 
            RowBox[{"\[Alpha]", "\[Rule]", 
             RowBox[{"f1", " ", "/", 
              RowBox[{"Sqrt", "[", "h0", "]"}]}]}]}], "/.", 
           RowBox[{"bi2", "\[Rule]", 
            FractionBox[
             RowBox[{"bi1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "f1", " ", "h0"}], "+", 
                RowBox[{"2", " ", "f2", " ", "h0"}], "-", 
                RowBox[{"f1", " ", "h1"}]}], ")"}]}], 
             RowBox[{"4", " ", "f1", " ", "h0"}]]}]}], "/.", 
          RowBox[{"a0", "\[Rule]", 
           RowBox[{"-", 
            FractionBox["1", 
             RowBox[{"bi1", " ", "f1"}]]}]}]}], "/.", 
         RowBox[{"a1", "\[Rule]", 
          FractionBox[
           RowBox[{
            RowBox[{"4", " ", "f2"}], "+", 
            RowBox[{"f1", " ", 
             RowBox[{"(", 
              RowBox[{"4", "-", 
               FractionBox[
                RowBox[{"3", " ", "h1"}], "h0"]}], ")"}]}]}], 
           RowBox[{
            RowBox[{"bi1", "^", "2"}], " ", "4", " ", 
            SuperscriptBox["f1", "2"]}]]}]}], "/.", 
        RowBox[{"{", 
         RowBox[{"b2", "\[Rule]", 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"3", "+", 
              FractionBox[
               RowBox[{"2", " ", "f2"}], "f1"], "-", 
              FractionBox["h1", "h0"]}], ")"}], "/", 
            RowBox[{"bi1", "^", "2"}]}]}]}], "}"}]}], "/.", 
       RowBox[{"z", "\[Rule]", 
        RowBox[{"1", "+", "\[Delta]z"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Delta]z", ",", "0", ",", "1"}], "}"}]}], "]"}], "//", 
    "Simplify"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.783993262244955*^9, 3.78399339015001*^9}, {
  3.783994461479809*^9, 
  3.783994464200055*^9}},ExpressionUUID->"47ee0ee6-bba0-4a40-9dd6-\
5e1b0569d178"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    RowBox[{
     RowBox[{"2", " ", "bi1", " ", "\[Delta]z"}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Delta]z", "]"}], "2"],
      SeriesData[$CellContext`\[Delta]z, 0, {}, 2, 4, 2],
      Editable->False]}],
    SeriesData[$CellContext`\[Delta]z, 0, {2 $CellContext`bi1}, 2, 4, 2],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     FractionBox[
      RowBox[{"bi1", " ", 
       SuperscriptBox["dz", "2"]}], 
      RowBox[{"2", " ", "\[Delta]z"}]], "-", 
     FractionBox[
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{"bi1", " ", 
         SuperscriptBox["dz", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "f2", " ", "h0"}], "+", 
           RowBox[{"f1", " ", "h1"}]}], ")"}]}], ")"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"f1", " ", "h0"}], ")"}]}]], "+", 
     RowBox[{
      FractionBox["1", "8"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"80", " ", "bi3", " ", 
         SuperscriptBox["dz", "2"]}], "-", 
        FractionBox[
         RowBox[{"4", " ", "bi1", " ", 
          SuperscriptBox["dt", "2"], " ", 
          SuperscriptBox["f1", "2"]}], "h0"], "+", 
        FractionBox[
         RowBox[{"bi1", " ", 
          SuperscriptBox["dz", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["f2", "2"], " ", 
             SuperscriptBox["h0", "2"]}], "-", 
            RowBox[{"4", " ", "f1", " ", "f2", " ", "h0", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"15", " ", "h0"}], "+", "h1"}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["f1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "50"}], " ", 
                SuperscriptBox["h0", "2"]}], "+", 
               RowBox[{"30", " ", "h0", " ", "h1"}], "+", 
               SuperscriptBox["h1", "2"]}], ")"}]}]}], ")"}]}], 
         RowBox[{
          SuperscriptBox["f1", "2"], " ", 
          SuperscriptBox["h0", "2"]}]]}], ")"}], " ", "\[Delta]z"}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Delta]z", "]"}], 
       RowBox[{"3", "/", "2"}]],
      SeriesData[$CellContext`\[Delta]z, 0, {}, -2, 3, 2],
      Editable->False]}],
    SeriesData[$CellContext`\[Delta]z, 0, {
     Rational[1, 2] $CellContext`bi1 $CellContext`dz^2, 0, 
      Rational[-3, 
        4] $CellContext`bi1 $CellContext`dz^2 $CellContext`f1^(-1) \
$CellContext`h0^(-1) ((-2) $CellContext`f2 $CellContext`h0 + $CellContext`f1 \
$CellContext`h1), 0, 
      Rational[1, 8] (80 $CellContext`bi3 $CellContext`dz^2 - 
       4 $CellContext`bi1 $CellContext`dt^2 $CellContext`f1^2/$CellContext`h0 + \
$CellContext`bi1 $CellContext`dz^2 $CellContext`f1^(-2) $CellContext`h0^(-2) (
         4 $CellContext`f2^2 $CellContext`h0^2 - 
         4 $CellContext`f1 $CellContext`f2 $CellContext`h0 (
          15 $CellContext`h0 + $CellContext`h1) + $CellContext`f1^2 ((-50) \
$CellContext`h0^2 + 
           30 $CellContext`h0 $CellContext`h1 + $CellContext`h1^2)))}, -2, 3, 
     2],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     FractionBox[
      RowBox[{
       SqrtBox["bi1"], " ", "dz", " ", 
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"f1", " ", "t"}], 
         RowBox[{"2", " ", 
          SqrtBox["h0"]}]]]}], 
      RowBox[{
       SqrtBox["2"], " ", 
       SqrtBox["\[Delta]z"]}]], "+", 
     FractionBox[
      RowBox[{
       SqrtBox["bi1"], " ", 
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"f1", " ", "t"}], 
         RowBox[{"2", " ", 
          SqrtBox["h0"]}]]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "dt", " ", 
          SuperscriptBox["f1", "2"], " ", 
          SqrtBox["h0"]}], "+", 
         RowBox[{"6", " ", "dz", " ", "f2", " ", "h0"}], "-", 
         RowBox[{"3", " ", "dz", " ", "f1", " ", "h1"}]}], ")"}], " ", 
       SqrtBox["\[Delta]z"]}], 
      RowBox[{"4", " ", 
       SqrtBox["2"], " ", "f1", " ", "h0"}]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Delta]z", "]"}], 
       RowBox[{"3", "/", "2"}]],
      SeriesData[$CellContext`\[Delta]z, 0, {}, -1, 3, 2],
      Editable->False]}],
    SeriesData[$CellContext`\[Delta]z, 0, {
     2^Rational[-1, 2] $CellContext`bi1^Rational[1, 2] $CellContext`dz 
      E^(Rational[1, 2] $CellContext`f1 $CellContext`h0^
         Rational[-1, 2] $CellContext`t), 0, Rational[1, 4] 
      2^Rational[-1, 2] $CellContext`bi1^Rational[1, 2] 
      E^(Rational[1, 2] $CellContext`f1 $CellContext`h0^
         Rational[-1, 
           2] $CellContext`t) $CellContext`f1^(-1) $CellContext`h0^(-1) (
       4 $CellContext`dt $CellContext`f1^2 $CellContext`h0^Rational[1, 2] + 
       6 $CellContext`dz $CellContext`f2 $CellContext`h0 - 
       3 $CellContext`dz $CellContext`f1 $CellContext`h1)}, -1, 3, 2],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     FractionBox[
      RowBox[{
       SqrtBox["bi1"], " ", "dz", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"f1", " ", "t"}], 
          RowBox[{"2", " ", 
           SqrtBox["h0"]}]]}]]}], 
      RowBox[{
       SqrtBox["2"], " ", 
       SqrtBox["\[Delta]z"]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SqrtBox["bi1"], " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"f1", " ", "t"}], 
            RowBox[{"2", " ", 
             SqrtBox["h0"]}]]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", "dt", " ", 
            SuperscriptBox["f1", "2"], " ", 
            SqrtBox["h0"]}], "-", 
           RowBox[{"6", " ", "dz", " ", "f2", " ", "h0"}], "+", 
           RowBox[{"3", " ", "dz", " ", "f1", " ", "h1"}]}], ")"}]}], ")"}], 
       " ", 
       SqrtBox["\[Delta]z"]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         SqrtBox["2"], " ", "f1", " ", "h0"}], ")"}]}]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Delta]z", "]"}], 
       RowBox[{"3", "/", "2"}]],
      SeriesData[$CellContext`\[Delta]z, 0, {}, -1, 3, 2],
      Editable->False]}],
    SeriesData[$CellContext`\[Delta]z, 0, {
     2^Rational[-1, 2] $CellContext`bi1^Rational[1, 2] $CellContext`dz 
      E^(Rational[-1, 2] $CellContext`f1 $CellContext`h0^
         Rational[-1, 2] $CellContext`t), 0, Rational[-1, 4] 
      2^Rational[-1, 2] $CellContext`bi1^Rational[1, 2] 
      E^(Rational[-1, 2] $CellContext`f1 $CellContext`h0^
         Rational[-1, 
           2] $CellContext`t) $CellContext`f1^(-1) $CellContext`h0^(-1) (
       4 $CellContext`dt $CellContext`f1^2 $CellContext`h0^Rational[1, 2] - 
       6 $CellContext`dz $CellContext`f2 $CellContext`h0 + 
       3 $CellContext`dz $CellContext`f1 $CellContext`h1)}, -1, 3, 2],
    Editable->False]}], "}"}]], "Output",
 CellChangeTimes->{{3.783993286487376*^9, 3.7839933907387733`*^9}, 
   3.7839944646184053`*^9},ExpressionUUID->"2a50d17d-4932-48b2-800a-\
c7e79d72bffb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox[
    RowBox[{
     SqrtBox["bi1"], " ", "dz", " ", 
     SuperscriptBox["\[ExponentialE]", 
      FractionBox[
       RowBox[{"f1", " ", "t"}], 
       RowBox[{"2", " ", 
        SqrtBox["h0"]}]]]}], 
    RowBox[{
     SqrtBox["2"], " ", 
     SqrtBox["\[Delta]z"]}]], "+", 
   FractionBox[
    RowBox[{
     SqrtBox["bi1"], " ", 
     SuperscriptBox["\[ExponentialE]", 
      FractionBox[
       RowBox[{"f1", " ", "t"}], 
       RowBox[{"2", " ", 
        SqrtBox["h0"]}]]], " ", 
     RowBox[{"(", 
      RowBox[{"4", " ", "dt", " ", 
       SuperscriptBox["f1", "2"], " ", 
       SqrtBox["h0"]}], ")"}], " ", 
     SqrtBox["\[Delta]z"]}], 
    RowBox[{"4", " ", 
     SqrtBox["2"], " ", "f1", " ", "h0"}]]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.7839944961742268`*^9, 
  3.783994500608383*^9}},ExpressionUUID->"0b7072dc-c091-4b33-9595-\
c58efc305642"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SqrtBox["bi1"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"f1", " ", "t"}], 
     RowBox[{"2", " ", 
      SqrtBox["h0"]}]]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"dz", " ", 
      SqrtBox["h0"]}], "+", 
     RowBox[{"dt", " ", "f1", " ", "\[Delta]z"}]}], ")"}]}], 
  RowBox[{
   SqrtBox["2"], " ", 
   SqrtBox["h0"], " ", 
   SqrtBox["\[Delta]z"]}]]], "Output",
 CellChangeTimes->{
  3.7839945009160347`*^9},ExpressionUUID->"33b97886-79c0-4bf9-9b07-\
b06fb5e4d1e5"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{808, 905},
WindowMargins->{{Automatic, 347}, {Automatic, -1167}},
FrontEndVersion->"11.2 for Mac OS X x86 (32-bit, 64-bit Kernel) (September \
10, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 145, 2, 98, "Title",ExpressionUUID->"856071d5-043a-48fd-8b5f-404c6ebd7a3d"],
Cell[CellGroupData[{
Cell[750, 28, 987, 32, 78, "Input",ExpressionUUID->"d2de9f8e-39b2-49d1-ad95-bdb7d014a333"],
Cell[1740, 62, 582, 19, 57, "Output",ExpressionUUID->"aff678ac-b85d-4434-b66f-c8984199e43d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2359, 86, 367, 11, 49, "Input",ExpressionUUID->"2d5b05af-bfd6-4396-bd6a-69ad4a08cac6"],
Cell[2729, 99, 453, 14, 57, "Output",ExpressionUUID->"6deec18c-b14a-4bf9-ab62-642a6a3f6a64"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[3231, 119, 148, 3, 98, "Title",ExpressionUUID->"9b30077c-a5b1-4a13-8ae3-5a22b01fa45e"],
Cell[CellGroupData[{
Cell[3404, 126, 578, 19, 50, "Input",ExpressionUUID->"1c1a4f59-de6f-4490-9217-d60d1d2deafe"],
Cell[3985, 147, 470, 15, 64, "Output",ExpressionUUID->"50afce64-ff64-496d-be8b-5753722246f1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4492, 167, 455, 13, 30, "Input",ExpressionUUID->"55d16995-237d-4ab8-8cf4-51b3090c2212"],
Cell[4950, 182, 375, 10, 34, "Output",ExpressionUUID->"c2bc2b42-a7a1-4249-a16e-b2200470fe7a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5362, 197, 2908, 86, 157, "Input",ExpressionUUID->"8eb7ae3e-ed9e-4ad9-8405-75252c38ab7d"],
Cell[8273, 285, 1312, 39, 74, "Output",ExpressionUUID->"095b5164-3805-44c1-88c1-3f72f5765006"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9622, 329, 978, 30, 84, "Input",ExpressionUUID->"e0e486fa-541b-4257-9667-457b91357879"],
Cell[10603, 361, 1556, 50, 74, "Output",ExpressionUUID->"c8add0d7-4152-43b7-af7d-c41720b2aea4"],
Cell[12162, 413, 949, 29, 75, "Output",ExpressionUUID->"9da02cd0-8f13-4b79-9fb8-7ef2f90b9dc2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13148, 447, 904, 28, 52, "Input",ExpressionUUID->"e3bc9f33-346c-44fb-a62a-c49c2b14f770"],
Cell[14055, 477, 632, 20, 63, "Output",ExpressionUUID->"b16ab5fc-aaa0-4ea2-902c-feff101e9f55"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14724, 502, 1430, 42, 103, "Input",ExpressionUUID->"ee04ce7f-9568-4540-9e7b-82783b236a03"],
Cell[16157, 546, 640, 20, 68, "Output",ExpressionUUID->"2ad69796-9393-40c4-830f-8a698d9a7cea"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16834, 571, 856, 27, 84, "Input",ExpressionUUID->"c4cc6402-d4d1-4a0e-ba7f-e94dc7d8afca"],
Cell[17693, 600, 1507, 50, 74, "Output",ExpressionUUID->"77ef764f-ec07-4ac8-84a5-2470aacad250"],
Cell[19203, 652, 900, 29, 75, "Output",ExpressionUUID->"58bdbb51-e754-4f47-9bb5-b9300398dbe1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20140, 686, 3578, 106, 204, "Input",ExpressionUUID->"ca62a9b8-c03f-4d6d-8319-dda5f8716632"],
Cell[23721, 794, 1705, 45, 61, "Output",ExpressionUUID->"91ab1ec7-9b4e-43ed-8624-fbe4bdad3fb4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25463, 844, 3971, 107, 210, "Input",ExpressionUUID->"25393b78-721d-45ef-a1d2-307fa8ab563e"],
Cell[29437, 953, 2362, 59, 77, "Output",ExpressionUUID->"fecf5f3c-3a6d-4279-b5b8-c1a981009c61"]
}, Open  ]],
Cell[CellGroupData[{
Cell[31836, 1017, 9430, 251, 471, "Input",ExpressionUUID->"7c1cde49-0b84-4ab8-ad84-29872529ea26"],
Cell[41269, 1270, 553, 11, 34, "Output",ExpressionUUID->"ca442093-a0aa-48a6-becc-5a9ef4b6f099"],
Cell[41825, 1283, 551, 11, 34, "Output",ExpressionUUID->"9dcbbc3d-f289-49a8-8c6a-8ff2d051572e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[42413, 1299, 589, 16, 49, "Input",ExpressionUUID->"744dc19c-5d3a-4821-8fef-8e942cc3b767"],
Cell[43005, 1317, 475, 14, 52, "Output",ExpressionUUID->"2b9ae6d4-1e64-4de5-81b4-fc6af064187e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43517, 1336, 5292, 140, 278, "Input",ExpressionUUID->"478944d8-b4b3-45d0-a054-a13797eeb821"],
Cell[48812, 1478, 762, 24, 59, "Output",ExpressionUUID->"2cac82f6-fae8-47a2-8b4d-cf5b771cdff8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[49611, 1507, 155, 3, 30, "Input",ExpressionUUID->"fb781ff7-1e39-4588-8c0e-8791cb2d9d57"],
Cell[49769, 1512, 354, 11, 34, "Output",ExpressionUUID->"27683752-95fc-4672-ab53-3ca755fa191e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50160, 1528, 160, 3, 30, "Input",ExpressionUUID->"6972f32c-f57f-4323-9450-aa2af83acd08"],
Cell[50323, 1533, 1091, 36, 74, "Output",ExpressionUUID->"c6fa4334-03a3-47ed-a61b-e8a8cda3ce19"]
}, Open  ]],
Cell[CellGroupData[{
Cell[51451, 1574, 4664, 125, 236, "Input",ExpressionUUID->"ca946f0c-f72b-4963-a647-294e126b993b"],
Cell[56118, 1701, 2972, 81, 148, "Output",ExpressionUUID->"4efb570f-000a-4b4a-af31-467c2893d396"]
}, Open  ]],
Cell[CellGroupData[{
Cell[59127, 1787, 440, 15, 51, "Input",ExpressionUUID->"2ec4207f-0fec-4f5b-89c6-1deb32c6d083"],
Cell[59570, 1804, 385, 12, 54, "Output",ExpressionUUID->"a105d40c-7387-40a9-88a8-529359e389a9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[59992, 1821, 1445, 46, 79, "Input",ExpressionUUID->"5fe9347e-895f-4c68-8268-dd2a1c7dd965"],
Cell[61440, 1869, 1312, 42, 66, "Output",ExpressionUUID->"8a846732-4857-4eeb-929d-8f79f9b94de6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[62789, 1916, 4043, 108, 210, "Input",ExpressionUUID->"2ffdc406-fbf9-4af7-b18a-b62be4c8b394"],
Cell[66835, 2026, 2060, 52, 63, "Output",ExpressionUUID->"b6023dbb-c23c-4fcf-98ba-db69c63e7994"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68932, 2083, 9781, 259, 471, "Input",ExpressionUUID->"fa2bed23-7742-4946-86fc-e41ef8e50ead"],
Cell[78716, 2344, 605, 12, 34, "Output",ExpressionUUID->"3aebc144-4b73-415d-a7bd-1f725fd0a353"],
Cell[79324, 2358, 605, 12, 34, "Output",ExpressionUUID->"5acc0a6d-1bc4-4d0b-9ab3-a802bfc31739"]
}, Open  ]],
Cell[CellGroupData[{
Cell[79966, 2375, 2101, 65, 121, "Input",ExpressionUUID->"9c7ed9de-302c-432a-b434-19d9fb44390d"],
Cell[82070, 2442, 1441, 47, 66, "Output",ExpressionUUID->"3e039cbc-8fb6-41b4-b33c-a81ea8033895"]
}, Open  ]],
Cell[CellGroupData[{
Cell[83548, 2494, 7243, 184, 326, "Input",ExpressionUUID->"47ee0ee6-bba0-4a40-9dd6-5e1b0569d178"],
Cell[90794, 2680, 7387, 195, 257, "Output",ExpressionUUID->"2a50d17d-4932-48b2-800a-c7e79d72bffb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[98218, 2880, 921, 31, 73, "Input",ExpressionUUID->"0b7072dc-c091-4b33-9595-c58efc305642"],
Cell[99142, 2913, 552, 20, 75, "Output",ExpressionUUID->"33b97886-79c0-4bf9-9b07-b06fb5e4d1e5"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> Images/4MoreFigs.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     37971,        904]
NotebookOptionsPosition[     36527,        870]
NotebookOutlinePosition[     36886,        886]
CellTagsIndexPosition[     36843,        883]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{
            SqrtBox["2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "qrel"}]}], ")"}], 
             RowBox[{"1", "/", "4"}]], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["v", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"qrel", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   RowBox[{"3", " ", 
                    SqrtBox[
                    FractionBox[
                    RowBox[{"3", "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}]}], 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "qrel"}]}]]]}]}], ")"}]}]}], ")"}]}]]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["v", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "4"}]]], 
          RowBox[{"UnitStep", "[", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{"d", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "qrel"}], ")"}]}], 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "d"}], ")"}]}]]}], "-", 
            RowBox[{"v", "^", "2"}]}], "]"}]}], "+", 
         RowBox[{"I", " ", 
          RowBox[{"UnitStep", "[", 
           RowBox[{
            RowBox[{"+", 
             FractionBox[
              RowBox[{"d", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "qrel"}], ")"}]}], 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "d"}], ")"}]}]]}], "+", 
            RowBox[{"v", "^", "2"}]}], "]"}]}]}], "/.", 
        RowBox[{"d", "\[Rule]", "4"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"qrel", "\[Rule]", "0"}], "}"}], 
        RowBox[{"(*", 
         RowBox[{",", 
          RowBox[{"{", 
           RowBox[{"qrel", "\[Rule]", "0.75"}], "}"}]}], "*)"}], "}"}]}], "//",
       "Evaluate"}], ",", 
     RowBox[{"{", 
      RowBox[{"v", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"AxesOrigin", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Directive", "[", 
         RowBox[{"Red", ",", 
          RowBox[{"Thickness", "[", "0.01", "]"}]}], "]"}], ",", 
        RowBox[{"Directive", "[", 
         RowBox[{"Blue", ",", 
          RowBox[{"Thickness", "[", "0.01", "]"}]}], "]"}]}], "}"}]}]}], 
    "]"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Abs", "[", "x", "]"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{
             SqrtBox["2"], " "}], 
            SuperscriptBox["3", 
             RowBox[{"3", "/", "4"}]]], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              FractionBox[
               FractionBox[
                RowBox[{
                 SqrtBox["2"], " "}], 
                SuperscriptBox["3", 
                 RowBox[{"3", "/", "4"}]]], 
               RowBox[{"Sqrt", "[", 
                RowBox[{"2", "/", "3"}], "]"}]]}], ")"}], 
            RowBox[{"Abs", "[", "x", "]"}]}]}], ")"}], 
         RowBox[{"UnitStep", "[", 
          RowBox[{
           RowBox[{"2", "/", "3"}], "-", 
           RowBox[{"x", "^", "2"}]}], "]"}]}], "+", 
        RowBox[{"I", " ", 
         RowBox[{"UnitStep", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], "/", "3"}], "+", 
           RowBox[{"x", "^", "2"}]}], "]"}]}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Dotted", ",", "Black"}], "}"}], ",", 
        RowBox[{"Directive", "[", 
         RowBox[{"Red", ",", 
          RowBox[{"Thickness", "[", "0.007", "]"}], ",", "Dashed"}], "]"}]}], 
       "}"}]}]}], "]"}], ",", 
   RowBox[{"TicksStyle", "\[Rule]", "14"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<v\>\"", ",", "16"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\[ScriptCapitalE](v)\>\"", ",", "16"}], "]"}]}], 
     "}"}]}]}], "]"}]], "Input",ExpressionUUID->"ff6d229c-f108-4142-831c-\
758869b5838b"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0, 0, 1], Thickness[0.01], Opacity[1.], 
       LineBox[CompressedData["
1:eJwd13c4le8bAHAlGcmqSCFZRWahqNwNSYSUZJSSpChJJBkJCZVkfcueRdlk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        "]]},
      Annotation[#, "Charting`Private`Tag$6071#1"]& ]}, {}, {}}, {{{}, {}, 
     TagBox[
      {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], Dashing[{0, Small}],
        LineBox[CompressedData["
1:eJxF1f031nccx3ExJ0OiM5rpclvGRUKNI7O3lUw3CtPomNud6Fw0ZoTDkWRF
R2rILKSd69Iy5UoqU3gXroMw6XKXK8rtUFwkC6dT2855+3x/eJ3Hf/B6GoVE
eh1WVFBQSPxv/2sFOlPv38uRhMglk/SlZTmScKPSxnR+QY4k2Jq5h4y/kCMJ
9lpp/W29ciTBeWTu4a9iOZLgdbq9bGugHEmI60g7GlY3gyR0dalNPQieRhJ4
9yM/st/wEkm4Hd6ovHZgCkn4wlI9qtZwCkkIyrSZfZI6iSQsZiemI0wgCUKN
Qd38oXEkoXCPTbQ0YwxJSI0IjjffPYokJCr9ERc9PYwkBKd0bOy5OoQkXKgd
yy8UPEcS7j4zU79mPIgkmGg67/C+JEMSbvLTBcMjfUjCM0mFoZ1dD5IwZnnB
Fu9IkQSt5FI7q1WdSIKlndyyZL4NSTjpMv2oOr4JSdD2Lj9/aH09knDzH8na
5o13kYQS2djZybRyJKE/Sae4aGs5kqCh/9UNz+HrSMKxoKuPq+E6kuA6Jlh/
ZrkMSZiYkV/mR5UiCXzF5cpwPxGSECDkSwxURUhCtotfj/RPIZKwfKpm0VFH
iCS0qh13Uu/8DUno46tkHTp7CUnw99xwS/ZdLpLwcn7BIbYxB0lIyutAjU05
SEKhLLX1y/GfkYRbrY8lBzqzkATx6wiTif40JOEvB8MteoUnkYSZZOn2/f6p
SILvuhjRETyOJHztqKG4qiUWSciWxOiG7f0RSXh0QGbd3h6FJBQ0e6BtSRiS
8PEAb+ZdaQiSYDHS7ZDn74ckmKpH/WIV5okkpHSZdek1OCEJlmsHBMqbNzJ7
5lKLNRfdmLMHPn0VGf0NMzHH9WH4tiDmu+SEguIth5kpgmsRUr6A2WCYcbpI
M5qZlmccZZ8Vw3RVr/HtVItjNr+ZMVdencQMC+OH3nmXyqxWTeyuj81hXt6s
LRUb5zJPeYgfFXZweueNtB4zz2POGu2r5w/kM00deOJsl0vMlspAl4oMEfOz
4VX6J3zFTJPZe0vb66uZu4VP2vf71jN3ua9TWrjdxDwX2JtiXdXGbNrPW+Ox
rpM5baSd/PiilBkbYxF8TqeH2ftU0yu0uY8ZlPD536v3yZgNFvZnGpQHmaYf
1kyI3J4zeTXhu5TTh5gKy4ql0cPDzDeetQGSTaNM2bZAvU1pY8woH00t46fj
TN3cUd8PeBPMcr/Lv8/HTzJXfnRFH6fjbs21nBUBR423v33BXFTdqVR9cJrp
1elox8ufYao6qj2oKeJ8IOrf+62Q0zo+IbignFPDoCpTV8LZEmE7ov2K01nF
/LzGPjlz8YfFT8o9OcWyphJ3H059cei9zBDOtwdF46oJnFVCA6fVVzi/XyNv
ulLGaRpX5+VawZm7x//ITzWc0XMXc5SknHw/gb6wj3Oo0aF0xyCnR35f3YlJ
ThXFq7uN5JwYHtd1/zXnsW7XwKBlzpUur/gv2h3ngg==
        "]]},
      Annotation[#, "Charting`Private`Tag$6116#1"]& ], 
     TagBox[
      {RGBColor[1, 0, 0], Thickness[0.007], Opacity[1.], 
       Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwVlnk0lVsfx40NSHRDCAclpESGDL0/IklmrgyLDNUpLElIqZNMN72lm7m4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        "]]},
      Annotation[#, "Charting`Private`Tag$6116#2"]& ]}, {}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     StyleBox["\"v\"", 16, StripOnInput -> False], TraditionalForm], 
    FormBox[
     StyleBox["\"\[ScriptCapitalE](v)\"", 16, StripOnInput -> False], 
     TraditionalForm]},
  AxesOrigin->{0., 0.},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-1, 1}, {0., 0.8164912498687583}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic},
  TicksStyle->14]], "Output",
 CellChangeTimes->{
  3.7858573680239363`*^9},ExpressionUUID->"a6c3177e-a4a1-4485-af3b-\
ba7171ace54f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox[
    RowBox[{
     SqrtBox["2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "qrel"}]}], ")"}], 
      RowBox[{"1", "/", "4"}]], " ", 
     SqrtBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["v", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"qrel", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"3", " ", 
             SqrtBox[
              FractionBox[
               RowBox[{"3", "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["v", "2"]}]}], 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "qrel"}]}]]]}]}], ")"}]}]}], ")"}]}]]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"3", "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["v", "2"]}]}], ")"}], 
     RowBox[{"3", "/", "4"}]]], "/.", 
   RowBox[{"qrel", "\[Rule]", "0"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.785857390506495*^9, 
  3.7858573979673023`*^9}},ExpressionUUID->"3daca66a-83c3-49b9-9241-\
96e5a16fea12"],

Cell[BoxData[
 FractionBox[
  SqrtBox["2"], 
  RowBox[{
   SuperscriptBox["3", 
    RowBox[{"3", "/", "4"}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["v", "2"]}], ")"}], 
    RowBox[{"1", "/", "4"}]]}]]], "Output",
 CellChangeTimes->{{3.785857393989171*^9, 
  3.785857398284917*^9}},ExpressionUUID->"2ff2e9dc-bdb6-4018-8d0b-\
f1c680b271fd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"UnitStep", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"d", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "qrel"}], ")"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "d"}], ")"}]}]]}], "-", 
      RowBox[{"v", "^", "2"}]}], "]"}], "/.", 
    RowBox[{"qrel", "\[Rule]", "0"}]}], "/.", 
   RowBox[{"d", "\[Rule]", "4"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.7858574380277348`*^9, 
  3.785857443615141*^9}},ExpressionUUID->"08af12ab-38ec-46b2-a0d2-\
45dcf0261d85"],

Cell[BoxData[
 RowBox[{"UnitStep", "[", 
  RowBox[{
   FractionBox["2", "3"], "-", 
   SuperscriptBox["v", "2"]}], "]"}]], "Output",
 CellChangeTimes->{{3.7858574389557047`*^9, 
  3.785857443933022*^9}},ExpressionUUID->"ef02b0e7-ea1d-4b76-8b5b-\
c1ce6192330c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox[
        SqrtBox["2"], 
        RowBox[{
         SuperscriptBox["3", 
          RowBox[{"3", "/", "4"}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["v", "2"]}], ")"}], 
          RowBox[{"1", "/", "4"}]]}]], 
       RowBox[{"UnitStep", "[", 
        RowBox[{
         FractionBox["2", "3"], "-", 
         SuperscriptBox["v", "2"]}], "]"}]}], "+", 
      RowBox[{"v", " ", 
       RowBox[{"UnitStep", "[", 
        RowBox[{
         SuperscriptBox["v", "2"], "-", 
         RowBox[{"2", "/", "3"}]}], "]"}]}]}], ",", "v"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"v", ",", "0", ",", "1.2"}], "}"}], ",", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Directive", "[", 
       RowBox[{"Blue", ",", 
        RowBox[{"Thickness", "[", "0.01", "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"Dotted", ",", "Black"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"TicksStyle", "\[Rule]", "14"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<b/t = v\>\"", ",", "14"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<S(t)/\!\(\*SubscriptBox[\(s\), \(th\)]\)\!\(\*SubscriptBox[\(A\), \
\(\[CapitalSigma]\)]\)t = \!\(\*SubscriptBox[\(\[ScriptCapitalE]\), \
\(eff\)]\)(v)\>\"", ",", "14"}], "]"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.785857408357113*^9, 3.7858574191448193`*^9}, {
   3.785857634840023*^9, 3.785857636193246*^9}, {3.785857674442191*^9, 
   3.785857800291044*^9}, {3.7858578338650427`*^9, 3.78585785832346*^9}, {
   3.785857960921327*^9, 3.785857996214232*^9}, 
   3.785858134222706*^9},ExpressionUUID->"31279603-9d11-4a5e-bb19-\
7dbdde9c9b4e"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0, 0, 1], Thickness[0.01], Opacity[1.], 
       LineBox[CompressedData["
1:eJwV1Hk4FXgXB/DblLSobJFmstwiaUVvVPSl9Hq1yaXJ0CLXnbHrJnlLRa6i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        "]], 
       LineBox[{{0.8168792339889506, 0.8168792339889506}, {0.8559093336963425,
         0.8559093336963425}, {0.8814610776764397, 0.8814610776764397}, {
        0.9053206183774551, 0.9053206183774551}, {0.9287124455953072, 
        0.9287124455953072}, {0.9540855389218326, 0.9540855389218326}, {
        0.9777664289692762, 0.9777664289692762}, {0.9996173469387755, 
        0.9996173469387755}}], LineBox[CompressedData["
1:eJxTTMoPSmViYGCQA2IQ3a68zHYi4wd7GM3yvCXbthRBZ+nc8228iqDFt3pu
emT7EU4bxEeuD52PoP+Zttve+4eghQOO+7akfYLTU7tXf7M+jqAb4povvz6B
oLMMozfMPoWg7a5zZf0+i6BfKGXd3XUFQVvt0jhi+QhB33uxdKL5XwR9Yndt
3vN/CHpTX6j3dIbPcLrdhJX1OzOCNmhIqdjGhaCbxJXjTSUQdM6rX9ZPJRF0
2N5LElOlEbR2ctOlL3II+sq6h65bVBH0vsadSinqCHplyMT/wpoIuu6Xw85i
HQSdcVZimrIegg5a8KHosj6Ctik+4d9siKDV3RboGBsjaADfi/hU
        "]]},
      Annotation[#, "Charting`Private`Tag$7215#1"]& ], 
     TagBox[
      {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], Dashing[{0, Small}],
        LineBox[CompressedData["
1:eJxFxXsw0wEcAPBFrrvl/DEr61w/NoSSR5sUzaPWw2mVRScuyqzTNu1wXf7I
Y6ajupy587jkkUuSHl55dbiKrOKcbQ41MwtbpLQhp0uPP/p+//jchx4v4Qks
SCQS969/mye3erWERQf+v1zm4GjtsC/o/xKXtrxR4hgctWLB7iKi4EGtm10D
kQhvUgXk1BFpsDO3z/8BkQczyeTi+0QpfHd4ySqCUQerBS3C3vomeLdn+HRb
bTu8spOSKXPpgUMqyTzWnVdw8CFiuVDfBxuPO9Er7N/CpguhlL3bB2CWfAO1
M24IXhAkJQl8h2FqK28Lp1kJR9lK+0rD1TB3JWiMqR6BY2ePmjlXR2HODQXv
MWUc/tg4To0u/ADnG5iT6Xs0sKmasDa2TsApIl6IImYS5qdmnsu8poNnzOXv
2ewpeHlNx/az0cNajnjq9DDuY2TWlhV8gikUx2Ti/DQ8kBEh7qXPwNSUJ6Ia
M/6m++DtxpezcPgJR51OaoCFCQy/MJ4RjukS94xRP8NtEvMluQq/97CCdr16
DuY7F66W8efh5h2PNAusL7BGRDbFr+IScq27ZfsCXOCVKNDmfoVvliQrNaHf
YPLrIfpmm0V4oyFHxL6CCz20XOkIbvc8tEnP/g57x519FlmJr/vmsrXruO2p
fm7ORRNcdKt+JaAfz4qVqeYVuNAnpqHsHR44Shb+HMSNDOFEpxr373Tr3a/H
tcYaud8vXPEi/bJhHW/KjwwrIZnhXJaV1Q9L3DsrIa2VjGfbOcX50nDx3FrA
zDb8TJeSVmSP7+JnK5cIXP106nCLC94t7WAkuOJ1EfLftu54xlpwR6oHnjhI
K3byxHlViykqL/xAquKkzAd3PVLlwWTifwAZBmDL
        "]]},
      Annotation[#, 
       "Charting`Private`Tag$7215#2"]& ], {}}, {{}, {}, {}, {}}}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     StyleBox["\"b/t = v\"", 14, StripOnInput -> False], TraditionalForm], 
    FormBox[
     StyleBox[
     "\"S(t)/\\!\\(\\*SubscriptBox[\\(s\\), \
\\(th\\)]\\)\\!\\(\\*SubscriptBox[\\(A\\), \\(\[CapitalSigma]\\)]\\)t = \
\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalE]\\), \\(eff\\)]\\)(v)\"", 14, 
      StripOnInput -> False], TraditionalForm]},
  AxesOrigin->{0., 0.},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 1.2}, {0., 1.199999975510204}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic},
  TicksStyle->14]], "Output",
 CellChangeTimes->{{3.785857765772287*^9, 3.7858577959107*^9}, {
   3.785857977244439*^9, 3.785857996547323*^9}, 
   3.7858581348272953`*^9},ExpressionUUID->"aa754e26-e328-40ba-b8e5-\
f56fdc5dfd3c"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.785857817805345*^9, 
  3.785857827642069*^9}},ExpressionUUID->"88c72240-32ee-47a8-be3e-\
58b2416528b8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"t", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         FractionBox[
          SqrtBox["2"], 
          RowBox[{
           SuperscriptBox["3", 
            RowBox[{"3", "/", "4"}]], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              SuperscriptBox["v", "2"]}], ")"}], 
            RowBox[{"1", "/", "4"}]]}]], 
         RowBox[{"UnitStep", "[", 
          RowBox[{
           FractionBox["2", "3"], "-", 
           SuperscriptBox["v", "2"]}], "]"}]}], "+", 
        RowBox[{"v", " ", 
         RowBox[{"UnitStep", "[", 
          RowBox[{
           SuperscriptBox["v", "2"], "-", 
           RowBox[{"2", "/", "3"}]}], "]"}]}]}], "}"}]}], "/.", 
     RowBox[{"v", "\[Rule]", 
      RowBox[{"b", "/", "t"}]}]}], "/.", 
    RowBox[{"b", "\[Rule]", "1"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "0", ",", "4"}], "}"}], ",", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Directive", "[", 
      RowBox[{"Blue", ",", 
       RowBox[{"Thickness", "[", "0.01", "]"}]}], "]"}], "}"}]}], ",", 
   RowBox[{"TicksStyle", "\[Rule]", "14"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<t \>\"", ",", "14"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<S(t)/\!\(\*SubscriptBox[\(s\), \(th\)]\)\!\(\*SubscriptBox[\(A\), \
\(\[CapitalSigma]\)]\) \>\"", ",", "14"}], "]"}]}], "}"}]}]}], "]"}]], "Input",\

 CellChangeTimes->{{3.78585803611516*^9, 3.7858581147701387`*^9}, {
  3.785858157506021*^9, 
  3.785858161232676*^9}},ExpressionUUID->"1b1ebe6b-1724-4a22-9cdf-\
28d302c75e17"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0, 0, 1], Thickness[0.01], Opacity[1.], LineBox[CompressedData["
1:eJxF0ws0VdkfB/DrniNvhygUSYkiiVSk/H4z1Wg8MkkaUyiVGhlNZURvefxR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       "]]},
     Annotation[#, "Charting`Private`Tag$7260#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     StyleBox["\"t \"", 14, StripOnInput -> False], TraditionalForm], 
    FormBox[
     StyleBox[
     "\"S(t)/\\!\\(\\*SubscriptBox[\\(s\\), \
\\(th\\)]\\)\\!\\(\\*SubscriptBox[\\(A\\), \\(\[CapitalSigma]\\)]\\) \"", 14, 
      StripOnInput -> False], TraditionalForm]},
  AxesOrigin->{0., 0.},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 4}, {0., 2.521977574255169}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic},
  TicksStyle->14]], "Output",
 CellChangeTimes->{{3.7858580828425837`*^9, 3.785858115377027*^9}, 
   3.7858581619301662`*^9},ExpressionUUID->"30565f17-e05a-44bf-826d-\
e4d3229887f2"]
}, Open  ]]
},
WindowSize->{808, 905},
WindowMargins->{{20, Automatic}, {Automatic, 44}},
FrontEndVersion->"11.2 for Mac OS X x86 (32-bit, 64-bit Kernel) (September \
10, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 5217, 154, 380, "Input",ExpressionUUID->"ff6d229c-f108-4142-831c-758869b5838b"],
Cell[5800, 178, 13224, 243, 259, "Output",ExpressionUUID->"a6c3177e-a4a1-4485-af3b-ba7171ace54f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19061, 426, 1256, 41, 93, "Input",ExpressionUUID->"3daca66a-83c3-49b9-9241-96e5a16fea12"],
Cell[20320, 469, 388, 13, 62, "Output",ExpressionUUID->"2ff2e9dc-bdb6-4018-8d0b-f1c680b271fd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20745, 487, 673, 21, 50, "Input",ExpressionUUID->"08af12ab-38ec-46b2-a0d2-45dcf0261d85"],
Cell[21421, 510, 260, 7, 51, "Output",ExpressionUUID->"ef02b0e7-ea1d-4b76-8b5b-c1ce6192330c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21718, 522, 2003, 55, 111, "Input",ExpressionUUID->"31279603-9d11-4a5e-bb19-7dbdde9c9b4e"],
Cell[23724, 579, 6412, 129, 214, "Output",ExpressionUUID->"aa754e26-e328-40ba-b8e5-f56fdc5dfd3c"]
}, Open  ]],
Cell[30151, 711, 152, 3, 30, "Input",ExpressionUUID->"88c72240-32ee-47a8-be3e-58b2416528b8"],
Cell[CellGroupData[{
Cell[30328, 718, 1855, 55, 111, "Input",ExpressionUUID->"1b1ebe6b-1724-4a22-9cdf-28d302c75e17"],
Cell[32186, 775, 4325, 92, 249, "Output",ExpressionUUID->"30565f17-e05a-44bf-826d-e4d3229887f2"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> Images/ForJulio.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     50212,       1460]
NotebookOptionsPosition[     48639,       1423]
NotebookOutlinePosition[     48998,       1439]
CellTagsIndexPosition[     48955,       1436]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Infalling starting point", "Chapter",
 CellChangeTimes->{{3.783113430569015*^9, 
  3.783113437368204*^9}},ExpressionUUID->"c13afd10-e14e-4747-be26-\
e7b5a5670fe4"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"ginfall", ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"rr", "^", "2"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Lp", "[", "xp", "]"}], "+", 
            RowBox[{"Lm", "[", "xm", "]"}]}], ")"}]}]}], ",", 
        RowBox[{
         RowBox[{"Lp", "[", "xp", "]"}], "-", 
         RowBox[{"Lm", "[", "xm", "]"}]}], ",", 
        RowBox[{"-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"Lp", "[", "xp", "]"}], "-", 
         RowBox[{"Lm", "[", "xm", "]"}]}], ",", 
        RowBox[{"rr", "^", "2"}], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}]}], "}"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"xp", "\[Rule]", " ", 
       RowBox[{"t", "+", "x"}]}], ",", 
      RowBox[{"xm", "\[Rule]", " ", 
       RowBox[{"t", "-", "x"}]}]}], "}"}]}], "/.", 
   RowBox[{"rr", "\[Rule]", "r"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"ginfall", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.421746792783124*^9, 3.4217467967376223`*^9}, 
   3.430219835769505*^9, 3.782845088201085*^9, {3.782845145619079*^9, 
   3.782845196960115*^9}, {3.7828683630137377`*^9, 3.782868371683839*^9}, {
   3.783028454094714*^9, 3.7830284727711487`*^9}, 3.7830287009659348`*^9, {
   3.783113447600691*^9, 
   3.783113447724368*^9}},ExpressionUUID->"a273bcc2-5414-4804-bfc6-\
8aac2f9cf683"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["r", "2"]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Lm", "[", 
           RowBox[{"t", "-", "x"}], "]"}], "+", 
          RowBox[{"Lp", "[", 
           RowBox[{"t", "+", "x"}], "]"}]}], ")"}]}]}], 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Lm", "[", 
         RowBox[{"t", "-", "x"}], "]"}]}], "+", 
       RowBox[{"Lp", "[", 
        RowBox[{"t", "+", "x"}], "]"}]}], 
      RowBox[{"-", "1"}]},
     {
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Lm", "[", 
         RowBox[{"t", "-", "x"}], "]"}]}], "+", 
       RowBox[{"Lp", "[", 
        RowBox[{"t", "+", "x"}], "]"}]}], 
      SuperscriptBox["r", "2"], "0"},
     {
      RowBox[{"-", "1"}], "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.783113448239354*^9, 
  3.783122636489794*^9},ExpressionUUID->"be407ca5-92ed-43d9-a7a8-\
1e418a3495e4"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"indep", "=", 
   RowBox[{"{", 
    RowBox[{"t", ",", "x", ",", "r"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dindep", "=", 
   RowBox[{"{", 
    RowBox[{"dt", ",", "dx", ",", "dr"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"indep2", "=", 
   RowBox[{"{", 
    RowBox[{"tt", ",", "xx", ",", "rr"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dindep2", "=", 
   RowBox[{"{", 
    RowBox[{"dtt", ",", "dxx", ",", "drr"}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.783028426214526*^9, 3.783028443854349*^9}, {
  3.783028481788534*^9, 3.7830284915888166`*^9}, {3.78302869165666*^9, 
  3.783028694285502*^9}, {3.783028728695084*^9, 
  3.783028753400828*^9}},ExpressionUUID->"8f64ffcf-7798-4524-b43d-\
03664cadcb65"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"newMetric", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "2"}], 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"dindep", ".", "ginfall", ".", "dindep"}], "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Lm", "\[Rule]", 
                RowBox[{"(", 
                 RowBox[{"0", "&"}], ")"}]}], ",", 
               RowBox[{"Lp", "\[Rule]", 
                RowBox[{"(", 
                 RowBox[{"0", "&"}], ")"}]}]}], "}"}]}], "/.", 
            RowBox[{"r", "->", 
             RowBox[{"r", "[", 
              RowBox[{"tt", ",", "xx", ",", "rr"}], "]"}]}]}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"dt", "\[Rule]", 
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"D", "[", 
                  RowBox[{
                   RowBox[{"t", "[", 
                    RowBox[{"tt", ",", "xx", ",", "rr"}], "]"}], ",", 
                   RowBox[{"indep2", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}], 
                 RowBox[{"dindep2", "[", 
                  RowBox[{"[", "i", "]"}], "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ",", 
             RowBox[{"dx", "\[Rule]", 
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"D", "[", 
                  RowBox[{
                   RowBox[{"x", "[", 
                    RowBox[{"tt", ",", "xx", ",", "rr"}], "]"}], ",", 
                   RowBox[{"indep2", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}], 
                 RowBox[{"dindep2", "[", 
                  RowBox[{"[", "i", "]"}], "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ",", 
             RowBox[{"dr", "\[Rule]", 
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"D", "[", 
                  RowBox[{
                   RowBox[{"r", "[", 
                    RowBox[{"tt", ",", "xx", ",", "rr"}], "]"}], ",", 
                   RowBox[{"indep2", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}], 
                 RowBox[{"dindep2", "[", 
                  RowBox[{"[", "i", "]"}], "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}]}]}], 
            "}"}]}], ",", 
          RowBox[{"dindep2", "[", 
           RowBox[{"[", "k", "]"}], "]"}], ",", 
          RowBox[{"dindep2", "[", 
           RowBox[{"[", "ell", "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"ell", ",", "1", ",", "3"}], "}"}]}], "]"}]}], "//", 
     "Simplify"}]}], ")"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.783028546210313*^9, 3.783028679791051*^9}, {
  3.783028757395226*^9, 3.783028871251573*^9}, {3.783028971623973*^9, 
  3.7830289728233023`*^9}, {3.783036616621439*^9, 3.7830366222430487`*^9}, {
  3.783036867647799*^9, 3.783036871398879*^9}, {3.78311346428063*^9, 
  3.783113465035924*^9}},ExpressionUUID->"80c23c99-a712-455e-9368-\
3be8d5653009"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{
         SuperscriptBox["r", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"tt", ",", "xx", ",", "rr"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["t", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"tt", ",", "xx", ",", "rr"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"r", "[", 
          RowBox[{"tt", ",", "xx", ",", "rr"}], "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["t", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"tt", ",", "xx", ",", "rr"}], "]"}], "2"]}], "+", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["x", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"tt", ",", "xx", ",", "rr"}], "]"}], "2"]}], ")"}]}]}], 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{
          SuperscriptBox["r", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"tt", ",", "xx", ",", "rr"}], "]"}]}], " ", 
        RowBox[{
         SuperscriptBox["t", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"tt", ",", "xx", ",", "rr"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{
         SuperscriptBox["t", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"tt", ",", "xx", ",", "rr"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["r", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"tt", ",", "xx", ",", "rr"}], "]"}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"r", "[", 
             RowBox[{"tt", ",", "xx", ",", "rr"}], "]"}], "2"], " ", 
           RowBox[{
            SuperscriptBox["t", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"tt", ",", "xx", ",", "rr"}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"r", "[", 
          RowBox[{"tt", ",", "xx", ",", "rr"}], "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["x", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"tt", ",", "xx", ",", "rr"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["x", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"tt", ",", "xx", ",", "rr"}], "]"}]}]}], 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{
          SuperscriptBox["r", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"tt", ",", "xx", ",", "rr"}], "]"}]}], " ", 
        RowBox[{
         SuperscriptBox["t", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"tt", ",", "xx", ",", "rr"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{
         SuperscriptBox["t", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"tt", ",", "xx", ",", "rr"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["r", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"tt", ",", "xx", ",", "rr"}], "]"}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"r", "[", 
             RowBox[{"tt", ",", "xx", ",", "rr"}], "]"}], "2"], " ", 
           RowBox[{
            SuperscriptBox["t", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"tt", ",", "xx", ",", "rr"}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"r", "[", 
          RowBox[{"tt", ",", "xx", ",", "rr"}], "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["x", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"tt", ",", "xx", ",", "rr"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["x", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"tt", ",", "xx", ",", "rr"}], "]"}]}]}]},
     {
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{
          SuperscriptBox["r", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"tt", ",", "xx", ",", "rr"}], "]"}]}], " ", 
        RowBox[{
         SuperscriptBox["t", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"tt", ",", "xx", ",", "rr"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{
         SuperscriptBox["t", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"tt", ",", "xx", ",", "rr"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["r", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"tt", ",", "xx", ",", "rr"}], "]"}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"r", "[", 
             RowBox[{"tt", ",", "xx", ",", "rr"}], "]"}], "2"], " ", 
           RowBox[{
            SuperscriptBox["t", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"tt", ",", "xx", ",", "rr"}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"r", "[", 
          RowBox[{"tt", ",", "xx", ",", "rr"}], "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["x", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"tt", ",", "xx", ",", "rr"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["x", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"tt", ",", "xx", ",", "rr"}], "]"}]}]}], 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{
         SuperscriptBox["r", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"tt", ",", "xx", ",", "rr"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["t", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"tt", ",", "xx", ",", "rr"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"r", "[", 
          RowBox[{"tt", ",", "xx", ",", "rr"}], "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["t", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"tt", ",", "xx", ",", "rr"}], "]"}], "2"]}], "+", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["x", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"tt", ",", "xx", ",", "rr"}], "]"}], "2"]}], ")"}]}]}], 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{
          SuperscriptBox["r", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"tt", ",", "xx", ",", "rr"}], "]"}]}], " ", 
        RowBox[{
         SuperscriptBox["t", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"tt", ",", "xx", ",", "rr"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{
         SuperscriptBox["t", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"tt", ",", "xx", ",", "rr"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["r", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"tt", ",", "xx", ",", "rr"}], "]"}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"r", "[", 
             RowBox[{"tt", ",", "xx", ",", "rr"}], "]"}], "2"], " ", 
           RowBox[{
            SuperscriptBox["t", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"tt", ",", "xx", ",", "rr"}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"r", "[", 
          RowBox[{"tt", ",", "xx", ",", "rr"}], "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["x", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"tt", ",", "xx", ",", "rr"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["x", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"tt", ",", "xx", ",", "rr"}], "]"}]}]}]},
     {
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{
          SuperscriptBox["r", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"tt", ",", "xx", ",", "rr"}], "]"}]}], " ", 
        RowBox[{
         SuperscriptBox["t", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"tt", ",", "xx", ",", "rr"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{
         SuperscriptBox["t", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"tt", ",", "xx", ",", "rr"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["r", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"tt", ",", "xx", ",", "rr"}], "]"}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"r", "[", 
             RowBox[{"tt", ",", "xx", ",", "rr"}], "]"}], "2"], " ", 
           RowBox[{
            SuperscriptBox["t", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"tt", ",", "xx", ",", "rr"}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"r", "[", 
          RowBox[{"tt", ",", "xx", ",", "rr"}], "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["x", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"tt", ",", "xx", ",", "rr"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["x", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"tt", ",", "xx", ",", "rr"}], "]"}]}]}], 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{
          SuperscriptBox["r", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"tt", ",", "xx", ",", "rr"}], "]"}]}], " ", 
        RowBox[{
         SuperscriptBox["t", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"tt", ",", "xx", ",", "rr"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{
         SuperscriptBox["t", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"tt", ",", "xx", ",", "rr"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["r", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"tt", ",", "xx", ",", "rr"}], "]"}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"r", "[", 
             RowBox[{"tt", ",", "xx", ",", "rr"}], "]"}], "2"], " ", 
           RowBox[{
            SuperscriptBox["t", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"tt", ",", "xx", ",", "rr"}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"r", "[", 
          RowBox[{"tt", ",", "xx", ",", "rr"}], "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["x", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"tt", ",", "xx", ",", "rr"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["x", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"tt", ",", "xx", ",", "rr"}], "]"}]}]}], 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{
         SuperscriptBox["r", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"tt", ",", "xx", ",", "rr"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["t", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"tt", ",", "xx", ",", "rr"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"r", "[", 
          RowBox[{"tt", ",", "xx", ",", "rr"}], "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["t", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"tt", ",", "xx", ",", "rr"}], "]"}], "2"]}], "+", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["x", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"tt", ",", "xx", ",", "rr"}], "]"}], "2"]}], ")"}]}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.783028552153696*^9, 3.783028769502275*^9, 3.7830288107185698`*^9, {
   3.783028858501502*^9, 3.783028871646596*^9}, 3.783028973130416*^9, 
   3.783036622695139*^9, 3.783036872132991*^9, 3.783113465646097*^9, 
   3.783122637067174*^9},ExpressionUUID->"f45abbed-4a88-4b4b-93b7-\
e43e3a139ed3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mat1", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"newMetric", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"t", "\[Rule]", 
        RowBox[{"Function", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"tt", ",", "xx", ",", "rr"}], "}"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"fm", "[", "xxm", "]"}], "+", 
               RowBox[{"fp", "[", "xxp", "]"}]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                FractionBox["1", "2"]}], " ", 
               RowBox[{
                SuperscriptBox["fm", "\[Prime]",
                 MultilineFunction->None], "[", "xxm", "]"}]}], "-", 
              FractionBox[
               RowBox[{
                SuperscriptBox["fp", "\[Prime]",
                 MultilineFunction->None], "[", "xxp", "]"}], "2"], "+", 
              SqrtBox[
               RowBox[{
                RowBox[{
                 SuperscriptBox["fm", "\[Prime]",
                  MultilineFunction->None], "[", "xxm", "]"}], " ", 
                RowBox[{
                 SuperscriptBox["fp", "\[Prime]",
                  MultilineFunction->None], "[", "xxp", "]"}]}]]}], 
             RowBox[{"rr", "+", 
              FractionBox[
               RowBox[{
                RowBox[{
                 RowBox[{
                  SuperscriptBox["fp", "\[Prime]",
                   MultilineFunction->None], "[", "xxp", "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["fm", "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", "xxm", "]"}]}], "+", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["fm", "\[Prime]",
                   MultilineFunction->None], "[", "xxm", "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["fp", "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", "xxp", "]"}]}]}], 
               RowBox[{"2", " ", 
                RowBox[{
                 SuperscriptBox["fm", "\[Prime]",
                  MultilineFunction->None], "[", "xxm", "]"}], " ", 
                RowBox[{
                 SuperscriptBox["fp", "\[Prime]",
                  MultilineFunction->None], "[", "xxp", "]"}]}]]}]]}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"xxp", "\[Rule]", 
              RowBox[{"tt", "+", "xx"}]}], ",", 
             RowBox[{"xxm", "\[Rule]", 
              RowBox[{"tt", "-", "xx"}]}]}], "}"}]}]}], "]"}]}], ",", 
       RowBox[{"x", "\[Rule]", 
        RowBox[{"Function", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"tt", ",", "xx", ",", "rr"}], "}"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"fm", "[", "xxm", "]"}]}], "+", 
               RowBox[{"fp", "[", "xxp", "]"}]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{
              RowBox[{
               SuperscriptBox["fm", "\[Prime]",
                MultilineFunction->None], "[", "xxm", "]"}], "-", 
              RowBox[{
               SuperscriptBox["fp", "\[Prime]",
                MultilineFunction->None], "[", "xxp", "]"}]}], 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"rr", "+", 
                FractionBox[
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["fp", "\[Prime]",
                    MultilineFunction->None], "[", "xxp", "]"}], " ", 
                   RowBox[{
                    SuperscriptBox["fm", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "xxm", "]"}]}], "+", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["fm", "\[Prime]",
                    MultilineFunction->None], "[", "xxm", "]"}], " ", 
                   RowBox[{
                    SuperscriptBox["fp", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "xxp", "]"}]}]}], 
                 RowBox[{"2", " ", 
                  RowBox[{
                   SuperscriptBox["fm", "\[Prime]",
                    MultilineFunction->None], "[", "xxm", "]"}], " ", 
                  RowBox[{
                   SuperscriptBox["fp", "\[Prime]",
                    MultilineFunction->None], "[", "xxp", "]"}]}]]}], 
               ")"}]}]]}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"xxp", "\[Rule]", 
              RowBox[{"tt", "+", "xx"}]}], ",", 
             RowBox[{"xxm", "\[Rule]", 
              RowBox[{"tt", "-", "xx"}]}]}], "}"}]}]}], "]"}]}], ",", 
       RowBox[{"r", "\[Rule]", 
        RowBox[{"Function", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"tt", ",", "xx", ",", "rr"}], "}"}], ",", 
          RowBox[{
           RowBox[{
            FractionBox["rr", 
             SqrtBox[
              RowBox[{
               RowBox[{
                SuperscriptBox["fm", "\[Prime]",
                 MultilineFunction->None], "[", "xxm", "]"}], " ", 
               RowBox[{
                SuperscriptBox["fp", "\[Prime]",
                 MultilineFunction->None], "[", "xxp", "]"}]}]]], "+", 
            FractionBox[
             RowBox[{
              RowBox[{
               RowBox[{
                SuperscriptBox["fp", "\[Prime]",
                 MultilineFunction->None], "[", "xxp", "]"}], " ", 
               RowBox[{
                SuperscriptBox["fm", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "xxm", "]"}]}], "+", 
              RowBox[{
               RowBox[{
                SuperscriptBox["fm", "\[Prime]",
                 MultilineFunction->None], "[", "xxm", "]"}], " ", 
               RowBox[{
                SuperscriptBox["fp", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "xxp", "]"}]}]}], 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["fm", "\[Prime]",
                   MultilineFunction->None], "[", "xxm", "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["fp", "\[Prime]",
                   MultilineFunction->None], "[", "xxp", "]"}]}], ")"}], 
               RowBox[{"3", "/", "2"}]]}]]}], " ", "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"xxp", "\[Rule]", 
              RowBox[{"tt", "+", "xx"}]}], ",", 
             RowBox[{"xxm", "\[Rule]", 
              RowBox[{"tt", "-", "xx"}]}]}], "}"}]}]}], "]"}]}]}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"tt", "->", 
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{"(", 
         RowBox[{"xxp", "+", "xxm"}], ")"}]}]}], ",", 
      RowBox[{"xx", "->", 
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{"(", 
         RowBox[{"xxp", "-", "xxm"}], ")"}]}]}]}], "  ", "}"}]}], "//", 
   "FullSimplify"}]}]], "Input",ExpressionUUID->"5dbd2c46-3941-4bcc-837a-\
a516465912cc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["rr", "2"]}], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["fm", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "xxm", "]"}], "2"]}], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["fm", "\[Prime]",
           MultilineFunction->None], "[", "xxm", "]"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["fp", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "xxp", "]"}], "2"]}], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["fp", "\[Prime]",
           MultilineFunction->None], "[", "xxp", "]"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["fm", 
         TagBox[
          RowBox[{"(", "3", ")"}],
          Derivative],
         MultilineFunction->None], "[", "xxm", "]"}], 
       RowBox[{
        SuperscriptBox["fm", "\[Prime]",
         MultilineFunction->None], "[", "xxm", "]"}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["fp", 
         TagBox[
          RowBox[{"(", "3", ")"}],
          Derivative],
         MultilineFunction->None], "[", "xxp", "]"}], 
       RowBox[{
        SuperscriptBox["fp", "\[Prime]",
         MultilineFunction->None], "[", "xxp", "]"}]]}], ",", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["fm", "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "xxm", "]"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{
            SuperscriptBox["fm", "\[Prime]",
             MultilineFunction->None], "[", "xxm", "]"}], " ", 
           RowBox[{
            SuperscriptBox["fm", 
             TagBox[
              RowBox[{"(", "3", ")"}],
              Derivative],
             MultilineFunction->None], "[", "xxm", "]"}]}]}], 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["fm", "\[Prime]",
            MultilineFunction->None], "[", "xxm", "]"}], "2"]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["fp", "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "xxp", "]"}], "2"]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{
            SuperscriptBox["fp", "\[Prime]",
             MultilineFunction->None], "[", "xxp", "]"}], " ", 
           RowBox[{
            SuperscriptBox["fp", 
             TagBox[
              RowBox[{"(", "3", ")"}],
              Derivative],
             MultilineFunction->None], "[", "xxp", "]"}]}]}], 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["fp", "\[Prime]",
            MultilineFunction->None], "[", "xxp", "]"}], "2"]]}], ")"}]}], 
     ",", 
     RowBox[{"-", "1"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["fm", "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "xxm", "]"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{
            SuperscriptBox["fm", "\[Prime]",
             MultilineFunction->None], "[", "xxm", "]"}], " ", 
           RowBox[{
            SuperscriptBox["fm", 
             TagBox[
              RowBox[{"(", "3", ")"}],
              Derivative],
             MultilineFunction->None], "[", "xxm", "]"}]}]}], 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["fm", "\[Prime]",
            MultilineFunction->None], "[", "xxm", "]"}], "2"]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["fp", "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "xxp", "]"}], "2"]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{
            SuperscriptBox["fp", "\[Prime]",
             MultilineFunction->None], "[", "xxp", "]"}], " ", 
           RowBox[{
            SuperscriptBox["fp", 
             TagBox[
              RowBox[{"(", "3", ")"}],
              Derivative],
             MultilineFunction->None], "[", "xxp", "]"}]}]}], 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["fp", "\[Prime]",
            MultilineFunction->None], "[", "xxp", "]"}], "2"]]}], ")"}]}], 
     ",", 
     SuperscriptBox["rr", "2"], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.78311348213453*^9, 
  3.783122637504084*^9},ExpressionUUID->"34fb2841-cc8b-4635-beca-\
dc8b6d0e6142"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"mat2", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"ginfall", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Lp", "\[Rule]", 
          RowBox[{"Function", "[", 
           RowBox[{"xp", ",", 
            FractionBox[
             RowBox[{
              RowBox[{"3", 
               RowBox[{
                RowBox[{
                 RowBox[{"fp", "''"}], "[", "xp", "]"}], "^", "2"}]}], "-", 
              RowBox[{"2", 
               RowBox[{
                RowBox[{"fp", "'"}], "[", "xp", "]"}], 
               RowBox[{
                RowBox[{"fp", "'''"}], "[", "xp", "]"}]}]}], 
             RowBox[{"4", 
              RowBox[{
               RowBox[{
                RowBox[{"fp", "'"}], "[", "xp", "]"}], "^", "2"}]}]]}], 
           "]"}]}], ",", 
         RowBox[{"Lm", "\[Rule]", 
          RowBox[{"Function", "[", 
           RowBox[{"xp", ",", 
            FractionBox[
             RowBox[{
              RowBox[{"3", 
               RowBox[{
                RowBox[{
                 RowBox[{"fm", "''"}], "[", "xp", "]"}], "^", "2"}]}], "-", 
              RowBox[{"2", 
               RowBox[{
                RowBox[{"fm", "'"}], "[", "xp", "]"}], 
               RowBox[{
                RowBox[{"fm", "'''"}], "[", "xp", "]"}]}]}], 
             RowBox[{"4", 
              RowBox[{
               RowBox[{
                RowBox[{"fm", "'"}], "[", "xp", "]"}], "^", "2"}]}]]}], 
           "]"}]}]}], "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"t", "->", 
         RowBox[{
          FractionBox["1", "2"], 
          RowBox[{"(", 
           RowBox[{"xxp", "+", "xxm"}], ")"}]}]}], ",", 
        RowBox[{"x", "->", 
         RowBox[{
          FractionBox["1", "2"], 
          RowBox[{"(", 
           RowBox[{"xxp", "-", "xxm"}], ")"}]}]}], " ", ",", 
        RowBox[{"r", "\[Rule]", "rr"}]}], " ", "}"}]}], "//", "Simplify"}]}], 
   ")"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.783113539628372*^9, 
  3.783113544491873*^9}},ExpressionUUID->"2934a452-e69f-4d94-a233-\
b9cec2547a83"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["rr", "2"]}], "+", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["fm", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "xxm", "]"}], "2"]}], 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["fm", "\[Prime]",
            MultilineFunction->None], "[", "xxm", "]"}], "2"]}]], "+", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["fp", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "xxp", "]"}], "2"]}], 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["fp", "\[Prime]",
            MultilineFunction->None], "[", "xxp", "]"}], "2"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["fm", 
          TagBox[
           RowBox[{"(", "3", ")"}],
           Derivative],
          MultilineFunction->None], "[", "xxm", "]"}], 
        RowBox[{
         SuperscriptBox["fm", "\[Prime]",
          MultilineFunction->None], "[", "xxm", "]"}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["fp", 
          TagBox[
           RowBox[{"(", "3", ")"}],
           Derivative],
          MultilineFunction->None], "[", "xxp", "]"}], 
        RowBox[{
         SuperscriptBox["fp", "\[Prime]",
          MultilineFunction->None], "[", "xxp", "]"}]]}], 
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["fm", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "xxm", "]"}], "2"]}], 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["fm", "\[Prime]",
              MultilineFunction->None], "[", "xxm", "]"}], "2"]]}], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{
            SuperscriptBox["fm", 
             TagBox[
              RowBox[{"(", "3", ")"}],
              Derivative],
             MultilineFunction->None], "[", "xxm", "]"}]}], 
          RowBox[{
           SuperscriptBox["fm", "\[Prime]",
            MultilineFunction->None], "[", "xxm", "]"}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["fp", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "xxp", "]"}], "2"]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{
             SuperscriptBox["fp", "\[Prime]",
              MultilineFunction->None], "[", "xxp", "]"}], " ", 
            RowBox[{
             SuperscriptBox["fp", 
              TagBox[
               RowBox[{"(", "3", ")"}],
               Derivative],
              MultilineFunction->None], "[", "xxp", "]"}]}]}], 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["fp", "\[Prime]",
             MultilineFunction->None], "[", "xxp", "]"}], "2"]]}], ")"}]}], 
      RowBox[{"-", "1"}]},
     {
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["fm", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "xxm", "]"}], "2"]}], 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["fm", "\[Prime]",
              MultilineFunction->None], "[", "xxm", "]"}], "2"]]}], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{
            SuperscriptBox["fm", 
             TagBox[
              RowBox[{"(", "3", ")"}],
              Derivative],
             MultilineFunction->None], "[", "xxm", "]"}]}], 
          RowBox[{
           SuperscriptBox["fm", "\[Prime]",
            MultilineFunction->None], "[", "xxm", "]"}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["fp", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "xxp", "]"}], "2"]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{
             SuperscriptBox["fp", "\[Prime]",
              MultilineFunction->None], "[", "xxp", "]"}], " ", 
            RowBox[{
             SuperscriptBox["fp", 
              TagBox[
               RowBox[{"(", "3", ")"}],
               Derivative],
              MultilineFunction->None], "[", "xxp", "]"}]}]}], 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["fp", "\[Prime]",
             MultilineFunction->None], "[", "xxp", "]"}], "2"]]}], ")"}]}], 
      SuperscriptBox["rr", "2"], "0"},
     {
      RowBox[{"-", "1"}], "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.7831135450715637`*^9, 
  3.7831226379579144`*^9},ExpressionUUID->"948ae423-17de-472d-a0bb-\
f286e07f063a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"mat1", "-", "mat2"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.7831135537882633`*^9, 
  3.7831135572664413`*^9}},ExpressionUUID->"ad20c8fe-b2ba-40fc-bd60-\
c852884c1521"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.783113557524643*^9, 
  3.7831226381351547`*^9},ExpressionUUID->"c0f1d3a1-d538-4cd2-a48f-\
37346b61e439"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{808, 905},
WindowMargins->{{60, Automatic}, {Automatic, 24}},
FrontEndVersion->"11.2 for Mac OS X x86 (32-bit, 64-bit Kernel) (September \
10, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 169, 3, 69, "Chapter",ExpressionUUID->"c13afd10-e14e-4747-be26-e7b5a5670fe4"],
Cell[CellGroupData[{
Cell[774, 29, 1589, 43, 94, "Input",ExpressionUUID->"a273bcc2-5414-4804-bfc6-8aac2f9cf683"],
Cell[2366, 74, 1474, 46, 82, "Output",ExpressionUUID->"be407ca5-92ed-43d9-a7a8-1e418a3495e4"]
}, Open  ]],
Cell[3855, 123, 821, 24, 94, "Input",ExpressionUUID->"8f64ffcf-7798-4524-b43d-03664cadcb65"],
Cell[CellGroupData[{
Cell[4701, 151, 3458, 85, 157, "Input",ExpressionUUID->"80c23c99-a712-455e-9368-3be8d5653009"],
Cell[8162, 238, 19389, 576, 94, "Output",ExpressionUUID->"f45abbed-4a88-4b4b-93b7-e43e3a139ed3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27588, 819, 7337, 187, 437, "Input",ExpressionUUID->"5dbd2c46-3941-4bcc-837a-a516465912cc"],
Cell[34928, 1008, 5207, 155, 180, "Output",ExpressionUUID->"34fb2841-cc8b-4635-beca-dc8b6d0e6142"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40172, 1168, 2123, 63, 171, "Input",ExpressionUUID->"2934a452-e69f-4d94-a233-b9cec2547a83"],
Cell[42298, 1233, 5671, 163, 108, "Output",ExpressionUUID->"948ae423-17de-472d-a0bb-f286e07f063a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[48006, 1401, 216, 5, 30, "Input",ExpressionUUID->"ad20c8fe-b2ba-40fc-bd60-c852884c1521"],
Cell[48225, 1408, 386, 11, 34, "Output",ExpressionUUID->"c0f1d3a1-d538-4cd2-a48f-37346b61e439"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


